Towards photoassociation processes of ultracold rubidium trimers

We theoretically investigate the prospects for photoassociation (PA) of Rb$_3$, in particular at close range. We provide an overview of accessible states and possible transitions. The major focus is placed on the calculation of equilibrium structures, the survey of spin-orbit effects and the investigation of transition dipole moments. Furthermore we discuss Franck-Condon overlaps and special aspects of trimers including the (pseudo) Jahn-Teller effect and the resulting topology of adiabatic potential-energy surfaces. With this we identify concrete and suitable PA transitions to potentially produce long-lived trimer bound states. Calculations are performed using the multireference configuration-interaction method together with a large-core effective core potential and a core-polarization potential with a large uncontracted even-tempered basis set.

==> anc/Data/MainText/Data_Fig3_a.txt <==
######
## 2D quartet ground state (1^4B_1) PES of Rb3 calculated in C2v subspace of
## perimetric coordinates.
## 
## Data resulting from a RP-RKHS interpolation procedure
## (cf. J. Chem. Phys. 132, 234308 (2010), without multipole expansion for V3)
## based on MRCI(lcECP+CPP)/UET15 (see paper and SI for detailed information)
## ab-initio data for both two-body and three-body contributions.
######
#
#R1[ANG]	#R2=R3[ANG]	#energy 1^4B_1 [cm-1]
0.0		1.587531	41303.61817357974
0.12700248	1.587531	39260.43985714048
0.25400496	1.587531	37126.69836360109
0.38100744	1.587531	34918.190212216155
0.50800992	1.587531	32652.13602376033
0.6350124	1.587531	30347.23474568627
0.76201488	1.587531	28023.7214922491
0.88901736	1.587531	25703.429000256
1.01601984	1.587531	23409.852699124
1.14302232	1.587531	21168.219395838507
1.2700248	1.587531	19005.559575910072
1.39702728	1.587531	16950.78144162643
1.52402976	1.587531	15034.538469867539
1.65103224	1.587531	13287.483386120022
1.77803472	1.587531	11719.051334693224
1.9050372	1.587531	10310.81915477496
2.03203968	1.587531	9043.10326535884
2.15904216	1.587531	7911.2748796023025
2.28604464	1.587531	6948.68132620754
2.41304712	1.587531	6190.571632076121
2.5400496	1.587531	5623.949054157947
2.66705208	1.587531	5206.163120240997
2.79405456	1.587531	4888.867787441132
2.92105704	1.587531	4644.702052801864
3.04805952	1.587531	4467.789828865275
3.175062	1.587531	4359.197527451415
3.30206448	1.587531	4316.864822153072
3.42906696	1.587531	4327.528632759889
3.55606944	1.587531	4374.962040654862
3.68307192	1.587531	4446.0808932854325
3.8100744	1.587531	4532.098245962719
3.93707688	1.587531	4628.916219503647
4.06407936	1.587531	4733.319625320051
4.19108184	1.587531	4841.605604632077
4.31808432	1.587531	4950.021719516531
4.4450868	1.587531	5054.93773282467
4.57208928	1.587531	5154.286666048821
4.69909176	1.587531	5247.499481302181
4.82609424	1.587531	5334.786373564023
4.95309672	1.587531	5416.341347938326
5.0800992	1.587531	5491.985645016548
5.20710168	1.587531	5561.573576771132
5.33410416	1.587531	5625.0665899593605
5.46110664	1.587531	5682.536536865975
5.58810912	1.587531	5734.273249827381
5.7151116	1.587531	5780.7685584965075
5.84211408	1.587531	5822.609894336323
5.96911656	1.587531	5860.3579466820765
6.09611904	1.587531	5894.415610423343
6.22312152	1.587531	5925.078467297833
6.350124	1.587531	5952.59360349006
0.0	1.71453348	37128.154485811276
0.12700248	1.71453348	35020.41318731646
0.25400496	1.71453348	32841.47663781859
0.38100744	1.71453348	30608.710801215493
0.50800992	1.71453348	28340.932160647382
0.6350124	1.71453348	26058.461860254316
0.76201488	1.71453348	23783.183229915718
0.88901736	1.71453348	21538.60269593468
1.01601984	1.71453348	19349.914072816755
1.14302232	1.71453348	17244.066241169206
1.2700248	1.71453348	15249.832331415633
1.39702728	1.71453348	13397.672195857138
1.52402976	1.71453348	11717.69420432016
1.65103224	1.71453348	10212.683524646123
1.77803472	1.71453348	8853.39789690974
1.9050372	1.71453348	7611.268675880541
2.03203968	1.71453348	6474.118590314074
2.15904216	1.71453348	5475.833896877324
2.28604464	1.71453348	4664.989209056837
2.41304712	1.71453348	4043.328558538071
2.5400496	1.71453348	3581.8672147757206
2.66705208	1.71453348	3240.298234609288
2.79405456	1.71453348	2987.403976486687
2.92105704	1.71453348	2810.3917141482093
3.04805952	1.71453348	2703.530559700756
3.175062	1.71453348	2659.7047201223145
3.30206448	1.71453348	2664.639363165971
3.42906696	1.71453348	2703.062878226834
3.55606944	1.71453348	2763.1588531058273
3.68307192	1.71453348	2837.298276184044
3.8100744	1.71453348	2922.660656012361
3.93707688	1.71453348	3016.961662189783
4.06407936	1.71453348	3117.1579283606384
4.19108184	1.71453348	3220.0459940903575
4.31808432	1.71453348	3321.7254412571033
4.4450868	1.71453348	3419.3174276795107
4.57208928	1.71453348	3511.4179408551686
4.69909176	1.71453348	3597.4455950790066
4.82609424	1.71453348	3677.3447969882973
4.95309672	1.71453348	3751.2184763437035
5.0800992	1.71453348	3819.2138998537957
5.20710168	1.71453348	3881.526925668802
5.33410416	1.71453348	3938.3103079556217
5.46110664	1.71453348	3989.7401823474943
5.58810912	1.71453348	4036.15589233092
5.7151116	1.71453348	4077.9999076925988
5.84211408	1.71453348	4115.735532923904
5.96911656	1.71453348	4149.7573343789445
6.09611904	1.71453348	4180.387806476878
6.22312152	1.71453348	4207.908431751548
6.350124	1.71453348	4232.592059592491
0.0	1.84153596	33343.54847994856
0.12700248	1.84153596	31187.137707783884
0.25400496	1.84153596	28979.416674944583
0.38100744	1.84153596	26739.164072795364
0.50800992	1.84153596	24486.611631731503
0.6350124	1.84153596	22243.49520828849
0.76201488	1.84153596	20033.108876617895
0.88901736	1.84153596	17880.362024834332
1.01601984	1.84153596	15811.839457484444
1.14302232	1.84153596	13855.862625435133
1.2700248	1.84153596	12042.343765163374
1.39702728	1.84153596	10400.751915076782
1.52402976	1.84153596	8933.060694640339
1.65103224	1.84153596	7607.8271072882
1.77803472	1.84153596	6392.8363341054255
1.9050372	1.84153596	5271.540135959812
2.03203968	1.84153596	4273.87125045352
2.15904216	1.84153596	3449.321828774337
2.28604464	1.84153596	2805.3754883243014
2.41304712	1.84153596	2320.7122147048767
2.5400496	1.84153596	1961.649900630673
2.66705208	1.84153596	1698.1143880595846
2.79405456	1.84153596	1514.83212524116
2.92105704	1.84153596	1402.4528500062238
3.04805952	1.84153596	1350.8204776037676
3.175062	1.84153596	1345.2775913319563
3.30206448	1.84153596	1371.737423558773
3.42906696	1.84153596	1419.8065598958444
3.55606944	1.84153596	1482.9964895059848
3.68307192	1.84153596	1558.8323519972257
3.8100744	1.84153596	1644.9007778211621
3.93707688	1.84153596	1738.0128239581898
4.06407936	1.84153596	1834.968191172182
4.19108184	1.84153596	1931.964094364894
4.31808432	1.84153596	2026.0245152468221
4.4450868	1.84153596	2115.4158878833937
4.57208928	1.84153596	2199.0993218203616
4.69909176	1.84153596	2276.750964195957
4.82609424	1.84153596	2348.5174577743232
4.95309672	1.84153596	2414.665447660575
5.0800992	1.84153596	2475.51094819763
5.20710168	1.84153596	2531.256537673307
5.33410416	1.84153596	2582.010200897685
5.46110664	1.84153596	2628.0011992695718
5.58810912	1.84153596	2669.5573661918675
5.7151116	1.84153596	2707.05666926215
5.84211408	1.84153596	2740.8731489526012
5.96911656	1.84153596	2771.338729563489
6.09611904	1.84153596	2798.752742797995
6.22312152	1.84153596	2823.39983851614
6.350124	1.84153596	2845.568826697608
0.0	1.96853844	30041.067995677295
0.12700248	1.96853844	27843.309685991222
0.25400496	1.96853844	25613.424692914752
0.38100744	1.96853844	23371.386814112706
0.50800992	1.96853844	21138.60557826973
0.6350124	1.96853844	18937.972305813902
0.76201488	1.96853844	16793.90872858284
0.88901736	1.96853844	14732.418168103059
1.01601984	1.96853844	12781.137396018481
1.14302232	1.96853844	10969.180957816352
1.2700248	1.96853844	9325.475066026174
1.39702728	1.96853844	7858.496275426355
1.52402976	1.96853844	6545.1534655864425
1.65103224	1.96853844	5355.93094363051
1.77803472	1.96853844	4273.77754793304
1.9050372	1.96853844	3319.407593085669
2.03203968	1.96853844	2528.254909071392
2.15904216	1.96853844	1902.3304591412639
2.28604464	1.96853844	1420.1937231929078
2.41304712	1.96853844	1052.5559051053988
2.5400496	1.96853844	776.4015308502107
2.66705208	1.96853844	579.5125556075184
2.79405456	1.96853844	453.0546817838203
2.92105704	1.96853844	386.5129677576005
3.04805952	1.96853844	365.5620560800466
3.175062	1.96853844	377.4049619001038
3.30206448	1.96853844	413.0825280924562
3.42906696	1.96853844	467.08879725018426
3.55606944	1.96853844	536.160035933539
3.68307192	1.96853844	616.5304584834291
3.8100744	1.96853844	703.9501084162207
3.93707688	1.96853844	794.5980951552724
4.06407936	1.96853844	885.2180749694331
4.19108184	1.96853844	973.6077983049053
4.31808432	1.96853844	1058.3422202759948
4.4450868	1.96853844	1138.3680816636559
4.57208928	1.96853844	1213.0879323743397
4.69909176	1.96853844	1282.3886897839202
4.82609424	1.96853844	1346.4251830799915
4.95309672	1.96853844	1405.476219455527
5.0800992	1.96853844	1459.7492640972746
5.20710168	1.96853844	1509.3481189888037
5.33410416	1.96853844	1554.4554547258085
5.46110664	1.96853844	1595.3329005994683
5.58810912	1.96853844	1632.2950336418799
5.7151116	1.96853844	1665.6793907319336
5.84211408	1.96853844	1695.8022687444325
5.96911656	1.96853844	1722.9566434499484
6.09611904	1.96853844	1747.4205471643265
6.22312152	1.96853844	1769.4647088449126
6.350124	1.96853844	1789.3256910520702
0.0	2.09554092	27316.281866747613
0.12700248	2.09554092	25071.536049824575
0.25400496	2.09554092	22813.026830708863
0.38100744	2.09554092	20562.12870611532
0.50800992	2.09554092	18341.710978338197
0.6350124	2.09554092	16176.187818226308
0.76201488	2.09554092	14091.570963236441
0.88901736	2.09554092	12115.523173376567
1.01601984	2.09554092	10277.204226187165
1.14302232	2.09554092	8606.025944817547
1.2700248	2.09554092	7118.647306650921
1.39702728	2.09554092	5801.168508338494
1.52402976	2.09554092	4626.305984442799
1.65103224	2.09554092	3575.7861485920603
1.77803472	2.09554092	2660.712360608942
1.9050372	2.09554092	1901.9111855996796
2.03203968	2.09554092	1294.833632346381
2.15904216	2.09554092	816.4082259636358
2.28604464	2.09554092	440.3550007992802
2.41304712	2.09554092	150.64327634628896
2.5400496	2.09554092	-61.203879510334644
2.66705208	2.09554092	-202.5224642440045
2.79405456	2.09554092	-283.41684371972593
2.92105704	2.09554092	-318.19094800553825
3.04805952	2.09554092	-319.0127002711011
3.175062	2.09554092	-294.03496357571873
3.30206448	2.09554092	-248.26926308834777
3.42906696	2.09554092	-185.79561072045888
3.55606944	2.09554092	-111.51509303916242
3.68307192	2.09554092	-30.50757695228649
3.8100744	2.09554092	52.95029817094849
3.93707688	2.09554092	136.22412325281408
4.06407936	2.09554092	217.95315143902027
4.19108184	2.09554092	297.12823907019686
4.31808432	2.09554092	372.81319671630155
4.4450868	2.09554092	444.16527444432705
4.57208928	2.09554092	510.71588384753267
4.69909176	2.09554092	572.4043975965075
4.82609424	2.09554092	629.3853592391999
4.95309672	2.09554092	681.8396906325677
5.0800992	2.09554092	729.9036003327634
5.20710168	2.09554092	773.7577324472111
5.33410416	2.09554092	813.6374397548033
5.46110664	2.09554092	849.8150238671262
5.58810912	2.09554092	882.578439251756
5.7151116	2.09554092	912.2072248630034
5.84211408	2.09554092	938.9674902242391
5.96911656	2.09554092	963.1164487180763
6.09611904	2.09554092	984.90790385076
6.22312152	2.09554092	1004.5671165187463
6.350124	2.09554092	1022.2905297897107
0.0	2.2225434	25092.492277166693
0.12700248	2.2225434	22790.025841200444
0.25400496	2.2225434	20492.948717496016
0.38100744	2.2225434	18224.806802783696
0.50800992	2.2225434	16010.862953327516
0.6350124	2.2225434	13878.16776940008
0.76201488	2.2225434	11855.632042804422
0.88901736	2.2225434	9973.892647603703
1.01601984	2.2225434	8264.342171101536
1.14302232	2.2225434	6749.777880243642
1.2700248	2.2225434	5420.080257181957
1.39702728	2.2225434	4245.381057087973
1.52402976	2.2225434	3202.5195633359563
1.65103224	2.2225434	2295.547004832636
1.77803472	2.2225434	1539.1847407603761
1.9050372	2.2225434	927.7759616551579
2.03203968	2.2225434	439.3463564356949
2.15904216	2.2225434	50.02814741683242
2.28604464	2.2225434	-253.08098254200638
2.41304712	2.2225434	-477.20150953674386
2.5400496	2.2225434	-629.3246641645551
2.66705208	2.2225434	-719.6627344043048
2.79405456	2.2225434	-763.272743775067
2.92105704	2.2225434	-772.6279504003924
3.04805952	2.2225434	-755.9444951697282
3.175062	2.2225434	-718.3309833883028
3.30206448	2.2225434	-664.0404248444663
3.42906696	2.2225434	-598.0550309074315
3.55606944	2.2225434	-525.3913013515338
3.68307192	2.2225434	-450.1631228978169
3.8100744	2.2225434	-374.5738435047586
3.93707688	2.2225434	-299.6082113138097
4.06407936	2.2225434	-226.112080208
4.19108184	2.2225434	-154.99237947171298
4.31808432	2.2225434	-87.28172351491098
4.4450868	2.2225434	-23.73829141393294
4.57208928	2.2225434	35.36522153943185
4.69909176	2.2225434	90.03613566248697
4.82609424	2.2225434	140.41025748368338
4.95309672	2.2225434	186.66337744392706
5.0800992	2.2225434	228.99474861569138
5.20710168	2.2225434	267.63825295041966
5.33410416	2.2225434	302.8399570175811
5.46110664	2.2225434	334.830805154029
5.58810912	2.2225434	363.8398265544108
5.7151116	2.2225434	390.092382902322
5.84211408	2.2225434	413.8159565308285
5.96911656	2.2225434	435.2519486652823
6.09611904	2.2225434	454.62051412048316
6.22312152	2.2225434	472.1160510926419
6.350124	2.2225434	487.91416277173875
0.0	2.34954588	22967.70706613976
0.12700248	2.34954588	20615.785612205636
0.25400496	2.34954588	18292.068799911893
0.38100744	2.34954588	16023.181802454237
0.50800992	2.34954588	13837.824421236486
0.6350124	2.34954588	11766.872181920698
0.76201488	2.34954588	9843.272237939367
0.88901736	2.34954588	8101.265825367313
1.01601984	2.34954588	6568.586604526032
1.14302232	2.34954588	5235.4111598331465
1.2700248	2.34954588	4065.8408388180046
1.39702728	2.34954588	3028.979536516501
1.52402976	2.34954588	2122.588845574801
1.65103224	2.34954588	1359.8401756293847
1.77803472	2.34954588	737.3047143462669
1.9050372	2.34954588	236.18269968133083
2.03203968	2.34954588	-165.00568922640286
2.15904216	2.34954588	-478.5779446919573
2.28604464	2.34954588	-712.163543150559
2.41304712	2.34954588	-873.2207955647759
2.5400496	2.34954588	-972.2395161493522
2.66705208	2.34954588	-1024.5148288249
2.79405456	2.34954588	-1042.559596783268
2.92105704	2.34954588	-1034.6470909853172
3.04805952	2.34954588	-1006.0617343112691
3.175062	2.34954588	-961.045654650549
3.30206448	2.34954588	-904.3172596209295
3.42906696	2.34954588	-840.5065070740609
3.55606944	2.34954588	-773.3531124321735
3.68307192	2.34954588	-704.9030668756001
3.8100744	2.34954588	-636.1761933131507
3.93707688	2.34954588	-568.0855272729951
4.06407936	2.34954588	-501.5966325138281
4.19108184	2.34954588	-437.825342583054
4.31808432	2.34954588	-377.64605092498954
4.4450868	2.34954588	-321.4452822072248
4.57208928	2.34954588	-269.3142158808667
4.69909176	2.34954588	-221.1693832289471
4.82609424	2.34954588	-176.84130513363533
4.95309672	2.34954588	-136.14098185833373
5.0800992	2.34954588	-98.85066384473146
5.20710168	2.34954588	-64.75113101828336
5.33410416	2.34954588	-33.65591312437423
5.46110664	2.34954588	-5.377950812913111
5.58810912	2.34954588	20.271868420628135
5.7151116	2.34954588	43.49263552336231
5.84211408	2.34954588	64.5105924309412
5.96911656	2.34954588	83.53721953265338
6.09611904	2.34954588	100.76091050829224
6.22312152	2.34954588	116.3518023296027
6.350124	2.34954588	130.46783581515606
0.0	2.47654836	20738.97975156464
0.12700248	2.47654836	18361.563917008665
0.25400496	2.47654836	16040.620669459402
0.38100744	2.47654836	13806.757767190269
0.50800992	2.47654836	11693.115058978992
0.6350124	2.47654836	9735.294284576572
0.76201488	2.47654836	7970.790811873172
0.88901736	2.47654836	6432.721950238496
1.01601984	2.47654836	5111.07312019501
1.14302232	2.47654836	3962.507832697626
1.2700248	2.47654836	2946.769977192688
1.39702728	2.47654836	2054.106021591974
1.52402976	2.47654836	1295.8209564374217
1.65103224	2.47654836	671.0225810130827
1.77803472	2.47654836	164.70323412467178
1.9050372	2.47654836	-242.05156099411937
2.03203968	2.47654836	-561.7790865774467
2.15904216	2.47654836	-802.9500368543204
2.28604464	2.47654836	-973.6465349998821
2.41304712	2.47654836	-1084.3413923427358
2.5400496	2.47654836	-1149.1182752813145
2.66705208	2.47654836	-1179.4040850721353
2.79405456	2.47654836	-1182.871750716749
2.92105704	2.47654836	-1164.6726661691475
3.04805952	2.47654836	-1129.301220122464
3.175062	2.47654836	-1081.5355274401427
3.30206448	2.47654836	-1025.8397222112344
3.42906696	2.47654836	-965.7545963538672
3.55606944	2.47654836	-903.4333506740602
3.68307192	2.47654836	-840.1766926338909
3.8100744	2.47654836	-777.0988583675909
3.93707688	2.47654836	-715.2683165170696
4.06407936	2.47654836	-655.7557545271501
4.19108184	2.47654836	-599.3443777371575
4.31808432	2.47654836	-546.3951669350469
4.4450868	2.47654836	-497.012921078869
4.57208928	2.47654836	-451.16741183345965
4.69909176	2.47654836	-408.7708311765143
4.82609424	2.47654836	-369.7025304450018
4.95309672	2.47654836	-333.8002238490574
5.0800992	2.47654836	-300.88316126403686
5.20710168	2.47654836	-270.7841348830123
5.33410416	2.47654836	-243.3350726979473
5.46110664	2.47654836	-218.36657107952988
5.58810912	2.47654836	-195.70007092537023
5.7151116	2.47654836	-175.13300779232793
5.84211408	2.47654836	-156.47313970808545
5.96911656	2.47654836	-139.54690755150864
6.09611904	2.47654836	-124.19591169889632
6.22312152	2.47654836	-110.27117713763288
6.350124	2.47654836	-97.63933204420346
0.0	2.60355084	18852.68368388075
0.12700248	2.60355084	16434.682069243463
0.25400496	2.60355084	14106.410057668058
0.38100744	2.60355084	11904.078186640718
0.50800992	2.60355084	9866.906856586518
0.6350124	2.60355084	8036.898479748715
0.76201488	2.60355084	6455.970898650347
0.88901736	2.60355084	5117.053641846339
1.01601984	2.60355084	3969.947879579115
1.14302232	2.60355084	2964.2311616731313
1.2700248	2.60355084	2080.701774070874
1.39702728	2.60355084	1326.1720194441828
1.52402976	2.60355084	700.1871187322309
1.65103224	2.60355084	190.0420282961761
1.77803472	2.60355084	-221.48182510649505
1.9050372	2.60355084	-547.3410542422807
2.03203968	2.60355084	-796.720275550967
2.15904216	2.60355084	-978.1493928656317
2.28604464	2.60355084	-1101.885006564807
2.41304712	2.60355084	-1180.4349463586977
2.5400496	2.60355084	-1223.9406679124595
2.66705208	2.60355084	-1239.3793350535846
2.79405456	2.60355084	-1231.6997191560708
2.92105704	2.60355084	-1205.7522565587738
3.04805952	2.60355084	-1166.5253596078435
3.175062	2.60355084	-1118.463600115961
3.30206448	2.60355084	-1065.0466748770339
3.42906696	2.60355084	-1008.5842968007755
3.55606944	2.60355084	-950.6451159357175
3.68307192	2.60355084	-892.5258966649297
3.8100744	2.60355084	-835.3777304393918
3.93707688	2.60355084	-780.1931126903872
4.06407936	2.60355084	-727.6265142033072
4.19108184	2.60355084	-677.9870297139599
4.31808432	2.60355084	-631.377262595703
4.4450868	2.60355084	-587.8249664097198
4.57208928	2.60355084	-547.346437544537
4.69909176	2.60355084	-509.9056933255091
4.82609424	2.60355084	-475.40647425175837
4.95309672	2.60355084	-443.70786295869874
5.0800992	2.60355084	-414.6500368751066
5.20710168	2.60355084	-388.073132227786
5.33410416	2.60355084	-363.8195329710168
5.46110664	2.60355084	-341.72767756146067
5.58810912	2.60355084	-321.6235428596726
5.7151116	2.60355084	-303.3399684740238
5.84211408	2.60355084	-286.72290399850164
5.96911656	2.60355084	-271.62876060576554
6.09611904	2.60355084	-257.91626198705603
6.22312152	2.60355084	-245.45666286929838
6.350124	2.60355084	-234.13763536211312
0.0	2.73055332	17538.82091750696
0.12700248	2.73055332	15028.515755535444
0.25400496	2.73055332	12648.524631766582
0.38100744	2.73055332	10443.204873114702
0.50800992	2.73055332	8461.04036352726
0.6350124	2.73055332	6758.115258258083
0.76201488	2.73055332	5335.727906448507
0.88901736	2.73055332	4138.692822465637
1.01601984	2.73055332	3106.1862327731487
1.14302232	2.73055332	2207.6134205215612
1.2700248	2.73055332	1441.8812863596177
1.39702728	2.73055332	805.5461385193527
1.52402976	2.73055332	285.2690021187792
1.65103224	2.73055332	-136.24873168285265
1.77803472	2.73055332	-472.39306128440825
1.9050372	2.73055332	-732.6909107645412
2.03203968	2.73055332	-925.7772677206813
2.15904216	2.73055332	-1061.669705323576
2.28604464	2.73055332	-1152.1136444997028
2.41304712	2.73055332	-1206.7877756368923
2.5400496	2.73055332	-1232.5320166859822
2.66705208	2.73055332	-1234.3319560393954
2.79405456	2.73055332	-1217.2523972345625
2.92105704	2.73055332	-1186.3332134201266
3.04805952	2.73055332	-1145.9529321513937
3.175062	2.73055332	-1099.5437116706435
3.30206448	2.73055332	-1049.432950159859
3.42906696	2.73055332	-997.2550862457817
3.55606944	2.73055332	-944.359589357353
3.68307192	2.73055332	-891.9148418197167
3.8100744	2.73055332	-840.89347018173
3.93707688	2.73055332	-791.9429799270574
4.06407936	2.73055332	-745.4040446243015
4.19108184	2.73055332	-701.4304894326621
4.31808432	2.73055332	-660.1166254604045
4.4450868	2.73055332	-621.5501627366059
4.57208928	2.73055332	-585.7514956317997
4.69909176	2.73055332	-552.669383706995
4.82609424	2.73055332	-522.1927236941577
4.95309672	2.73055332	-494.17300022112266
5.0800992	2.73055332	-468.4627500332055
5.20710168	2.73055332	-444.91916514551485
5.33410416	2.73055332	-423.3996303421162
5.46110664	2.73055332	-403.75843182693797
5.58810912	2.73055332	-385.85298592913415
5.7151116	2.73055332	-369.54819494802916
5.84211408	2.73055332	-354.7147375818235
5.96911656	2.73055332	-341.2191490847364
6.09611904	2.73055332	-328.9370398574472
6.22312152	2.73055332	-317.7588065720228
6.350124	2.73055332	-307.5880157610203
0.0	2.8575558	16193.091437307541
0.12700248	2.8575558	13609.708864774742
0.25400496	2.8575558	11209.668001892807
0.38100744	2.8575558	9048.254505654255
0.50800992	2.8575558	7196.85204295935
0.6350124	2.8575558	5666.8285987133295
0.76201488	2.8575558	4399.347727998406
0.88901736	2.8575558	3324.0443329426134
1.01601984	2.8575558	2399.102846354129
1.14302232	2.8575558	1614.6811290569988
1.2700248	2.8575558	962.9743572498147
1.39702728	2.8575558	428.6202703371763
1.52402976	2.8575558	-6.613490403604129
1.65103224	2.8575558	-356.3805951628707
1.77803472	2.8575558	-630.1194459873354
1.9050372	2.8575558	-836.13539649927
2.03203968	2.8575558	-984.0180225053905
2.15904216	2.8575558	-1085.2820396690363
2.28604464	2.8575558	-1149.7733271674888
2.41304712	2.8575558	-1184.6909599426763
2.5400496	2.8575558	-1195.3323395904665
2.66705208	2.8575558	-1186.835572840303
2.79405456	2.8575558	-1164.1146388438794
2.92105704	2.8575558	-1131.4080483819166
3.04805952	2.8575558	-1092.0835916438846
3.175062	2.8575558	-1048.431639514698
3.30206448	2.8575558	-1002.0713909326839
3.42906696	2.8575558	-954.3526302004504
3.55606944	2.8575558	-906.4407587453015
3.68307192	2.8575558	-859.3338212038448
3.8100744	2.8575558	-813.7469820007522
3.93707688	2.8575558	-770.100551034616
4.06407936	2.8575558	-728.6275621570887
4.19108184	2.8575558	-689.4850818998962
4.31808432	2.8575558	-652.7999606184944
4.4450868	2.8575558	-618.6232560699718
4.57208928	2.8575558	-586.9307826263623
4.69909176	2.8575558	-557.6355668373943
4.82609424	2.8575558	-530.6107295810721
4.95309672	2.8575558	-505.7300175760857
5.0800992	2.8575558	-482.8711280778814
5.20710168	2.8575558	-461.912275255138
5.33410416	2.8575558	-442.73076702189235
5.46110664	2.8575558	-425.20323217841775
5.58810912	2.8575558	-409.20948315593324
5.7151116	2.8575558	-394.63191640532995
5.84211408	2.8575558	-381.3462844041892
5.96911656	2.8575558	-369.234837931506
6.09611904	2.8575558	-358.19248598092383
6.22312152	2.8575558	-348.12616119154234
6.350124	2.8575558	-338.9539202170193
0.0	2.98455828	14374.381950350009
0.12700248	2.98455828	11832.911597422173
0.25400496	2.98455828	9542.025962789305
0.38100744	2.98455828	7584.386777218463
0.50800992	2.98455828	5978.467584403211
0.6350124	2.98455828	4662.209828366347
0.76201488	2.98455828	3557.6476820176663
0.88901736	2.98455828	2614.262902011661
1.01601984	2.98455828	1815.6589654150746
1.14302232	2.98455828	1150.9176655004246
1.2700248	2.98455828	603.3546174983409
1.39702728	2.98455828	154.1840189917046
1.52402976	2.98455828	-210.28034692786963
1.65103224	2.98455828	-499.019769939993
1.77803472	2.98455828	-719.5677104973098
1.9050372	2.98455828	-880.6873977045002
2.03203968	2.98455828	-993.5237629452109
2.15904216	2.98455828	-1068.1793311894119
2.28604464	2.98455828	-1112.4202398251718
2.41304712	2.98455828	-1132.059269487667
2.5400496	2.98455828	-1132.2472804432111
2.66705208	2.98455828	-1117.6784309044785
2.79405456	2.98455828	-1092.4116792159655
2.92105704	2.98455828	-1059.7411114915474
3.04805952	2.98455828	-1022.01177768048
3.175062	2.98455828	-980.9326505249817
3.30206448	2.98455828	-937.9174963992177
3.42906696	2.98455828	-894.1698084795158
3.55606944	2.98455828	-850.7155374700033
3.68307192	2.98455828	-808.3120682045463
3.8100744	2.98455828	-767.4354411095253
3.93707688	2.98455828	-728.3772929232372
4.06407936	2.98455828	-691.3397102686301
4.19108184	2.98455828	-656.4748558570084
4.31808432	2.98455828	-623.8559970994372
4.4450868	2.98455828	-593.4815222115445
4.57208928	2.98455828	-565.2910742566639
4.69909176	2.98455828	-539.1910908664247
4.82609424	2.98455828	-515.0851204074689
4.95309672	2.98455828	-492.87617375745907
5.0800992	2.98455828	-472.46326578215866
5.20710168	2.98455828	-453.73790395863176
5.33410416	2.98455828	-436.58765129346574
5.46110664	2.98455828	-420.90132290040145
5.58810912	2.98455828	-406.5696111957644
5.7151116	2.98455828	-393.479753900598
5.84211408	2.98455828	-381.52449172210714
5.96911656	2.98455828	-370.60656447142316
6.09611904	2.98455828	-360.63885900925686
6.22312152	2.98455828	-351.54426419950545
6.350124	2.98455828	-343.2498768316941
0.0	3.11156076	12356.223099877194
0.12700248	3.11156076	9980.217183600607
0.25400496	3.11156076	7950.723772409017
0.38100744	3.11156076	6290.81427898653
0.50800992	3.11156076	4936.819075003506
0.6350124	3.11156076	3806.483522034768
0.76201488	3.11156076	2844.311486171413
0.88901736	3.11156076	2030.2079303169548
1.01601984	3.11156076	1351.4858262343876
1.14302232	3.11156076	790.5760567584132
1.2700248	3.11156076	327.9734895063343
1.39702728	3.11156076	-50.59019388838152
1.52402976	3.11156076	-354.0025378028958
1.65103224	3.11156076	-589.1533575895695
1.77803472	3.11156076	-763.9096132394292
1.9050372	3.11156076	-888.8130405983984
2.03203968	3.11156076	-974.033851567053
2.15904216	3.11156076	-1027.815080240112
2.28604464	3.11156076	-1056.4774184790253
2.41304712	3.11156076	-1065.1853147292425
2.5400496	3.11156076	-1058.439286756555
2.66705208	3.11156076	-1040.1522119722272
2.79405456	3.11156076	-1013.5683275159073
2.92105704	3.11156076	-981.1585645845208
3.04805952	3.11156076	-944.7969756638913
3.175062	3.11156076	-906.007139747124
3.30206448	3.11156076	-866.0587726042273
3.42906696	3.11156076	-825.9965031104346
3.55606944	3.11156076	-786.5852336499869
3.68307192	3.11156076	-748.3276605629547
3.8100744	3.11156076	-711.5512516162851
3.93707688	3.11156076	-676.4918599888323
4.06407936	3.11156076	-643.3279236334291
4.19108184	3.11156076	-612.1573981135832
4.31808432	3.11156076	-583.0037361700182
4.4450868	3.11156076	-555.8354749359446
4.57208928	3.11156076	-530.5937508415313
4.69909176	3.11156076	-507.2116165615326
4.82609424	3.11156076	-485.61586434906127
4.95309672	3.11156076	-465.7235075785371
5.0800992	3.11156076	-447.43570966919833
5.20710168	3.11156076	-430.6474573921075
5.33410416	3.11156076	-415.25435333121857
5.46110664	3.11156076	-401.1542679698736
5.58810912	3.11156076	-388.2465775717357
5.7151116	3.11156076	-376.4357388540717
5.84211408	3.11156076	-365.63346159345156
5.96911656	3.11156076	-355.7594038730921
6.09611904	3.11156076	-346.74019301531104
6.22312152	3.11156076	-338.5055816809103
6.350124	3.11156076	-330.98716877103203
0.0	3.23856324	10522.694261350338
0.12700248	3.23856324	8415.919607829645
0.25400496	3.23856324	6687.188474570202
0.38100744	3.23856324	5274.702994268203
0.50800992	3.23856324	4096.4761012570025
0.6350124	3.23856324	3096.256166764494
0.76201488	3.23856324	2252.6339570579826
0.88901736	3.23856324	1551.5003613099398
1.01601984	3.23856324	973.6174099856306
1.14302232	3.23856324	497.38159485643894
1.2700248	3.23856324	106.36649269016468
1.39702728	3.23856324	-209.48718555453925
1.52402976	3.23856324	-457.28224109215887
1.65103224	3.23856324	-644.4287490074271
1.77803472	3.23856324	-780.8039203193771
1.9050372	3.23856324	-876.3406255712758
2.03203968	3.23856324	-939.4197123705101
2.15904216	3.23856324	-976.6297383686173
2.28604464	3.23856324	-993.1933003130582
2.41304712	3.23856324	-993.5585423084974
2.5400496	3.23856324	-981.6019214986466
2.66705208	3.23856324	-960.5792895547312
2.79405456	3.23856324	-933.0713801002158
2.92105704	3.23856324	-901.077632484431
3.04805952	3.23856324	-866.2064227657011
3.175062	3.23856324	-829.779927537316
3.30206448	3.23856324	-792.8555161021594
3.42906696	3.23856324	-756.2013218446274
3.55606944	3.23856324	-720.3413927863494
3.68307192	3.23856324	-685.6339739113436
3.8100744	3.23856324	-652.3513080668639
3.93707688	3.23856324	-620.7096239804279
4.06407936	3.23856324	-590.8403096235196
4.19108184	3.23856324	-562.7973127688182
4.31808432	3.23856324	-536.5766105934035
4.4450868	3.23856324	-512.1420616744355
4.57208928	3.23856324	-489.4450021963002
4.69909176	3.23856324	-468.42701095784133
4.82609424	3.23856324	-449.0177007223419
4.95309672	3.23856324	-431.13018515120586
5.0800992	3.23856324	-414.6705314511719
5.20710168	3.23856324	-399.5442924989622
5.33410416	3.23856324	-385.6586242513069
5.46110664	3.23856324	-372.9232962653994
5.58810912	3.23856324	-361.2517601343157
5.7151116	3.23856324	-350.5624622569562
5.84211408	3.23856324	-340.7799775452206
5.96911656	3.23856324	-331.83382845077665
6.09611904	3.23856324	-323.6561175295367
6.22312152	3.23856324	-316.18087314828074
6.350124	3.23856324	-309.3451555555856
0.0	3.36556572	9081.381257239542
0.12700248	3.36556572	7240.833584227025
0.25400496	3.36556572	5726.820239874398
0.38100744	3.36556572	4461.61138657283
0.50800992	3.36556572	3391.451106027646
0.6350124	3.36556572	2494.994567712211
0.76201488	3.36556572	1756.2181175396427
0.88901736	3.36556572	1152.804278405196
1.01601984	3.36556572	659.2540410943667
1.14302232	3.36556572	255.15756598375052
1.2700248	3.36556572	-72.17917934202205
1.39702728	3.36556572	-331.1291854116134
1.52402976	3.36556572	-529.3165902769883
1.65103224	3.36556572	-676.1798200000583
1.77803472	3.36556572	-781.322135269391
1.9050372	3.36556572	-853.0452580820421
2.03203968	3.36556572	-898.0176085859504
2.15904216	3.36556572	-921.5645726696505
2.28604464	3.36556572	-928.2033306896601
2.41304712	3.36556572	-921.8636101122237
2.5400496	3.36556572	-905.8588315019458
2.66705208	3.36556572	-882.8396837336774
2.79405456	3.36556572	-854.8690261669468
2.92105704	3.36556572	-823.6011549750585
3.04805952	3.36556572	-790.3885749496178
3.175062	3.36556572	-756.3015707621914
3.30206448	3.36556572	-722.1221834106603
3.42906696	3.36556572	-688.4013947181472
3.55606944	3.36556572	-655.5304323270403
3.68307192	3.36556572	-623.8200185289672
3.8100744	3.36556572	-593.5274242440097
3.93707688	3.36556572	-564.8192492641388
4.06407936	3.36556572	-537.7801028018481
4.19108184	3.36556572	-512.4295716422383
4.31808432	3.36556572	-488.7441839744353
4.4450868	3.36556572	-466.6847229105298
4.57208928	3.36556572	-446.2007683813607
4.69909176	3.36556572	-427.2308032854198
4.82609424	3.36556572	-409.70234954556435
4.95309672	3.36556572	-393.53583401196596
5.0800992	3.36556572	-378.6494053244892
5.20710168	3.36556572	-364.9610469793135
5.33410416	3.36556572	-352.38866985285244
5.46110664	3.36556572	-340.85159094718983
5.58810912	3.36556572	-330.27244318807766
5.7151116	3.36556572	-320.578679223401
5.84211408	3.36556572	-311.7022537380404
5.96911656	3.36556572	-303.5778943581154
6.09611904	3.36556572	-296.1422810463166
6.22312152	3.36556572	-289.3348686203926
6.350124	3.36556572	-283.1012034142528
0.0	3.4925682	8009.368316940629
0.12700248	3.4925682	6336.624578672042
0.25400496	3.4925682	4935.415969589741
0.38100744	3.4925682	3756.0083202540036
0.50800992	3.4925682	2777.2764799989222
0.6350124	3.4925682	1980.1253523905805
0.76201488	3.4925682	1337.531553654367
0.88901736	3.4925682	818.3947918134589
1.01601984	3.4925682	396.7308534610454
1.14302232	3.4925682	55.980658314314965
1.2700248	3.4925682	-214.43253851702033
1.39702728	3.4925682	-423.06688581906684
1.52402976	3.4925682	-579.4676308824122
1.65103224	3.4925682	-693.189481968872
1.77803472	3.4925682	-772.5538355999753
1.9050372	3.4925682	-824.3257315648483
2.03203968	3.4925682	-853.9541025182879
2.15904216	3.4925682	-866.0537435735291
2.28604464	3.4925682	-864.6256660971349
2.41304712	3.4925682	-853.043054624794
2.5400496	3.4925682	-834.0005897039692
2.66705208	3.4925682	-809.5942395680298
2.79405456	3.4925682	-781.5046768359498
2.92105704	3.4925682	-751.1037547284031
3.04805952	3.4925682	-719.4817879135144
3.175062	3.4925682	-687.4500645103212
3.30206448	3.4925682	-655.5945765925437
3.42906696	3.4925682	-624.3423707820627
3.55606944	3.4925682	-594.0362369886643
3.68307192	3.4925682	-564.9598964335081
3.8100744	3.4925682	-537.3033534394916
3.93707688	3.4925682	-511.1727658528108
4.06407936	3.4925682	-486.6061141993313
4.19108184	3.4925682	-463.5927540977668
4.31808432	3.4925682	-442.1036167610714
4.4450868	3.4925682	-422.09686684828904
4.57208928	3.4925682	-403.5200088832886
4.69909176	3.4925682	-386.31386258776354
4.82609424	3.4925682	-370.4119447375207
4.95309672	3.4925682	-355.7438829191597
5.0800992	3.4925682	-342.2373964400464
5.20710168	3.4925682	-329.8168834713556
5.33410416	3.4925682	-318.4060078111765
5.46110664	3.4925682	-307.93046317625635
5.58810912	3.4925682	-298.31976580713086
5.7151116	3.4925682	-289.5082493224795
5.84211408	3.4925682	-281.4334402008357
5.96911656	3.4925682	-274.03468635824515
6.09611904	3.4925682	-267.2538352283037
6.22312152	3.4925682	-261.0383848932999
6.350124	3.4925682	-255.34331229471448
0.0	3.61957068	7002.3720215803605
0.12700248	3.61957068	5446.297253918909
0.25400496	3.61957068	4142.917648562033
0.38100744	3.61957068	3070.855087200128
0.50800992	3.61957068	2207.165790864365
0.6350124	3.61957068	1519.4445480092247
0.76201488	3.61957068	970.5504540029089
0.88901736	3.61957068	528.6766064215368
1.01601984	3.61957068	173.19597998921773
1.14302232	3.61957068	-108.91568143685186
1.2700248	3.61957068	-327.4619971454429
1.39702728	3.61957068	-492.4728659636764
1.52402976	3.61957068	-613.7246167529676
1.65103224	3.61957068	-699.7088959071932
1.77803472	3.61957068	-757.3551918488123
1.9050372	3.61957068	-792.240978370148
2.03203968	3.61957068	-809.0680047341082
2.15904216	3.61957068	-811.8967100761283
2.28604464	3.61957068	-804.146307256649
2.41304712	3.61957068	-788.5439635478502
2.5400496	3.61957068	-767.2115079906858
2.66705208	3.61957068	-741.8516703737188
2.79405456	3.61957068	-713.8539067574161
2.92105704	3.61957068	-684.3339269735283
3.04805952	3.61957068	-654.1394815060742
3.175062	3.61957068	-623.8937680775102
3.30206448	3.61957068	-594.058424976106
3.42906696	3.61957068	-564.9998771962827
3.55606944	3.61957068	-537.0134481475245
3.68307192	3.61957068	-510.30073386772324
3.8100744	3.61957068	-484.9805382302973
3.93707688	3.61957068	-461.10512458184047
4.06407936	3.61957068	-438.6794312551599
4.19108184	3.61957068	-417.68748835218884
4.31808432	3.61957068	-398.09831705523953
4.4450868	3.61957068	-379.8692463539495
4.57208928	3.61957068	-362.95154597798154
4.69909176	3.61957068	-347.28851919541063
4.82609424	3.61957068	-332.81841696832896
4.95309672	3.61957068	-319.4764402089219
5.0800992	3.61957068	-307.1927722684209
5.20710168	3.61957068	-295.8954611240345
5.33410416	3.61957068	-285.51346323528065
5.46110664	3.61957068	-275.9785905758566
5.58810912	3.61957068	-267.227326072909
5.7151116	3.61957068	-259.19941069081966
5.84211408	3.61957068	-251.83625739120689
5.96911656	3.61957068	-245.0815709139177
6.09611904	3.61957068	-238.88447326914388
6.22312152	3.61957068	-233.20140185937026
6.350124	3.61957068	-227.9938715646095
0.0	3.74657316	5846.169074263802
0.12700248	3.74657316	4451.841502301241
0.25400496	3.74657316	3311.5319110769356
0.38100744	3.74657316	2398.8071096673325
0.50800992	3.74657316	1676.9983491814266
0.6350124	3.74657316	1104.6012184250344
0.76201488	3.74657316	645.8822022766162
0.88901736	3.74657316	277.54252129873
1.01601984	3.74657316	-15.038645849448924
1.14302232	3.74657316	-242.486624760865
1.2700248	3.74657316	-415.1743773291226
1.39702728	3.74657316	-543.0791800557889
1.52402976	3.74657316	-634.8708497699473
1.65103224	3.74657316	-697.6478753324516
1.77803472	3.74657316	-737.1117094584075
1.9050372	3.74657316	-758.0412566590315
2.03203968	3.74657316	-764.5458241131007
2.15904216	3.74657316	-760.0815918135434
2.28604464	3.74657316	-747.4105902439136
2.41304712	3.74657316	-728.688768732722
2.5400496	3.74657316	-705.6480084329073
2.66705208	3.74657316	-679.7009621943464
2.79405456	3.74657316	-651.9860350135699
2.92105704	3.74657316	-623.3775317746861
3.04805952	3.74657316	-594.5263018899913
3.175062	3.74657316	-565.9200269155731
3.30206448	3.74657316	-537.9431487377043
3.42906696	3.74657316	-510.90037436197446
3.55606944	3.74657316	-485.0030018712901
3.68307192	3.74657316	-460.38070682364554
3.8100744	3.74657316	-437.0987830268136
3.93707688	3.74657316	-415.17740147004935
4.06407936	3.74657316	-394.613455292438
4.19108184	3.74657316	-375.3865556300645
4.31808432	3.74657316	-357.4629218345567
4.4450868	3.74657316	-340.8010859369574
4.57208928	3.74657316	-325.3506991117652
4.69909176	3.74657316	-311.05556261279554
4.82609424	3.74657316	-297.85603811599447
4.95309672	3.74657316	-285.6885633433192
5.0800992	3.74657316	-274.48707098158474
5.20710168	3.74657316	-264.18519622632925
5.33410416	3.74657316	-254.71816272950466
5.46110664	3.74657316	-246.02377418146517
5.58810912	3.74657316	-238.04218659945462
5.7151116	3.74657316	-230.71537174286263
5.84211408	3.74657316	-223.98770944232962
5.96911656	3.74657316	-217.80958002304098
6.09611904	3.74657316	-212.1391005345065
6.22312152	3.74657316	-206.9393628800605
6.350124	3.74657316	-202.17634863141942
0.0	3.87357564	4665.775550793973
0.12700248	3.87357564	3488.648768615412
0.25400496	3.87357564	2548.5211052577783
0.38100744	3.87357564	1806.2059523043843
0.50800992	3.87357564	1218.075729581387
0.6350124	3.87357564	746.8006774239639
0.76201488	3.87357564	368.0504186741584
0.88901736	3.87357564	66.58372916320707
1.01601984	3.87357564	-168.5563199452853
1.14302232	3.87357564	-347.8925605510476
1.2700248	3.87357564	-481.5416344242914
1.39702728	3.87357564	-578.3291100032772
1.52402976	3.87357564	-645.5055058870688
1.65103224	3.87357564	-688.8839407215254
1.77803472	3.87357564	-713.3089088837435
1.9050372	3.87357564	-722.9285560332261
2.03203968	3.87357564	-721.2292111053129
2.15904216	3.87357564	-711.0103763869837
2.28604464	3.87357564	-694.4688002762923
2.41304712	3.87357564	-673.3708920897761
2.5400496	3.87357564	-649.1562350703642
2.66705208	3.87357564	-622.9802984526646
2.79405456	3.87357564	-595.7311068047295
2.92105704	3.87357564	-568.0759779142859
3.04805952	3.87357564	-540.5194169193726
3.175062	3.87357564	-513.4600036539824
3.30206448	3.87357564	-487.213618636376
3.42906696	3.87357564	-462.00250195590235
3.55606944	3.87357564	-437.9676876937561
3.68307192	3.87357564	-415.18687807950306
3.8100744	3.87357564	-393.6933500979659
3.93707688	3.87357564	-373.49498575031083
4.06407936	3.87357564	-354.58047529596354
4.19108184	3.87357564	-336.92335875720977
4.31808432	3.87357564	-320.4869215685761
4.4450868	3.87357564	-305.22449109144526
4.57208928	3.87357564	-291.082908358127
4.69909176	3.87357564	-278.0056960564573
4.82609424	3.87357564	-265.9357280809293
4.95309672	3.87357564	-254.81390018144296
5.0800992	3.87357564	-244.579628530654
5.20710168	3.87357564	-235.17247828718106
5.33410416	3.87357564	-226.53090499639274
5.46110664	3.87357564	-218.5940087740896
5.58810912	3.87357564	-211.30310413654462
5.7151116	3.87357564	-204.6022966270768
5.84211408	3.87357564	-198.4429510548314
5.96911656	3.87357564	-192.78505704310248
6.09611904	3.87357564	-187.59338163862995
6.22312152	3.87357564	-182.8354920095699
6.350124	3.87357564	-178.47800414363792
0.0	4.00057812	3642.239288212515
0.12700248	4.00057812	2680.0330540317887
0.25400496	4.00057812	1919.5745713171125
0.38100744	4.00057812	1316.476913449207
0.50800992	4.00057812	832.9807223142359
0.6350124	4.00057812	444.33389711201534
0.76201488	4.00057812	134.85868171218522
0.88901736	4.00057812	-106.81555566220646
1.01601984	4.00057812	-291.5699342798475
1.14302232	4.00057812	-429.80356087381244
1.2700248	4.00057812	-530.5575229500764
1.39702728	4.00057812	-601.2386297439377
1.52402976	4.00057812	-647.7519605437764
1.65103224	4.00057812	-674.9894107708768
1.77803472	4.00057812	-687.126112112418
1.9050372	4.00057812	-687.6707799555053
2.03203968	4.00057812	-679.4503867999701
2.15904216	4.00057812	-664.6916831182452
2.28604464	4.00057812	-645.1868931423074
2.41304712	4.00057812	-622.39562677124
2.5400496	4.00057812	-597.4866916851889
2.66705208	4.00057812	-571.3595618993563
2.79405456	4.00057812	-544.6948231056659
2.92105704	4.00057812	-518.0102176725793
3.04805952	4.00057812	-491.71518324786854
3.175062	4.00057812	-466.13414720106783
3.30206448	4.00057812	-441.4980267704977
3.42906696	4.00057812	-417.9572140536901
3.55606944	4.00057812	-395.59967402803653
3.68307192	4.00057812	-374.46923722129105
3.8100744	4.00057812	-354.5828240849221
3.93707688	4.00057812	-335.9367503948848
4.06407936	4.00057812	-318.5107559762134
4.19108184	4.00057812	-302.2719827004428
4.31808432	4.00057812	-287.176335285378
4.4450868	4.00057812	-273.17243941469826
4.57208928	4.00057812	-260.2056242521668
4.69909176	4.00057812	-248.22367001470883
4.82609424	4.00057812	-237.17327241170267
4.95309672	4.00057812	-226.99894880756563
5.0800992	4.00057812	-217.6443294046098
5.20710168	4.00057812	-209.04876129629005
5.33410416	4.00057812	-201.1506521754824
5.46110664	4.00057812	-193.89089722672028
5.58810912	4.00057812	-187.2134652781861
5.7151116	4.00057812	-181.0706436014298
5.84211408	4.00057812	-175.4240625098041
5.96911656	4.00057812	-170.23989442335994
6.09611904	4.00057812	-165.486990920561
6.22312152	4.00057812	-161.1329566031563
6.350124	4.00057812	-157.14292446483586
0.0	4.1275806	2799.573556186206
0.12700248	4.1275806	2019.8736630574408
0.25400496	4.1275806	1400.8948635583715
0.38100744	4.1275806	904.8883522467793
0.50800992	4.1275806	506.74980086533554
0.6350124	4.1275806	190.2118160897105
0.76201488	4.1275806	-56.76554037309281
0.88901736	4.1275806	-245.68598659670457
1.01601984	4.1275806	-387.36940531523385
1.14302232	4.1275806	-491.11007624194457
1.2700248	4.1275806	-564.4558429149995
1.39702728	4.1275806	-613.3734868906422
1.52402976	4.1275806	-642.7833829539426
1.65103224	4.1275806	-656.879355709686
1.77803472	4.1275806	-659.1884518759366
1.9050372	4.1275806	-652.554664866312
2.03203968	4.1275806	-639.2205778928363
2.15904216	4.1275806	-620.9919341772442
2.28604464	4.1275806	-599.3384562896927
2.41304712	4.1275806	-575.4396481776107
2.5400496	4.1275806	-550.2083165185819
2.66705208	4.1275806	-524.3385026429359
2.79405456	4.1275806	-498.360170100536
2.92105704	4.1275806	-472.6907640776142
3.04805952	4.1275806	-447.65880448932523
3.175062	4.1275806	-423.5001016664912
3.30206448	4.1275806	-400.3712486001816
3.42906696	4.1275806	-378.3677753300305
3.55606944	4.1275806	-357.5419145047151
3.68307192	4.1275806	-337.9181142043537
3.8100744	4.1275806	-319.4992161271972
3.93707688	4.1275806	-302.27040644901336
4.06407936	4.1275806	-286.2024217987437
4.19108184	4.1275806	-271.25336450683204
4.31808432	4.1275806	-257.37310106775215
4.4450868	4.1275806	-244.50791899001786
4.57208928	4.1275806	-232.60835242968014
4.69909176	4.1275806	-221.62474705578296
4.82609424	4.1275806	-211.50517294978502
4.95309672	4.1275806	-202.19638694760224
5.0800992	4.1275806	-193.6392089166592
5.20710168	4.1275806	-185.77253510760102
5.33410416	4.1275806	-178.53773894522777
5.46110664	4.1275806	-171.87928915025827
5.58810912	4.1275806	-165.75036773348964
5.7151116	4.1275806	-160.11371555582835
5.84211408	4.1275806	-154.93640531413692
5.96911656	4.1275806	-150.18810234240217
6.09611904	4.1275806	-145.83712360390913
6.22312152	4.1275806	-141.84906079629997
6.350124	4.1275806	-138.19146851929654
0.0	4.25458308	2096.4870833295167
0.12700248	4.25458308	1466.1031596609694
0.25400496	4.25458308	961.1403422104787
0.38100744	4.25458308	556.2937011904104
0.50800992	4.25458308	234.79930373898412
0.6350124	4.25458308	-15.963824781447641
0.76201488	4.25458308	-207.98527653014906
0.88901736	4.25458308	-352.3573720946326
1.01601984	4.25458308	-458.49956744056675
1.14302232	4.25458308	-534.0074984391097
1.2700248	4.25458308	-584.8624677420606
1.39702728	4.25458308	-616.0010374704615
1.52402976	4.25458308	-631.6384393916484
1.65103224	4.25458308	-635.3263939346971
1.77803472	4.25458308	-629.931026692658
1.9050372	4.25458308	-617.7113048167062
2.03203968	4.25458308	-600.4839139673838
2.15904216	4.25458308	-579.7253127182598
2.28604464	4.25458308	-556.6228400876691
2.41304712	4.25458308	-532.1002857136037
2.5400496	4.25458308	-506.86277689282906
2.66705208	4.25458308	-481.45013988004234
2.79405456	4.25458308	-456.28534047364434
2.92105704	4.25458308	-431.6982857013724
3.04805952	4.25458308	-407.9271057343038
3.175062	4.25458308	-385.1321005887722
3.30206448	4.25458308	-363.414370120598
3.42906696	4.25458308	-342.8337370630036
3.55606944	4.25458308	-323.42165581764186
3.68307192	4.25458308	-305.1870411191609
3.8100744	4.25458308	-288.1199925635702
3.93707688	4.25458308	-272.19403315289793
4.06407936	4.25458308	-257.36880077403123
4.19108184	4.25458308	-243.5949602384632
4.31808432	4.25458308	-230.81929951831685
4.4450868	4.25458308	-218.99366406032556
4.57208928	4.25458308	-208.07041580591738
4.69909176	4.25458308	-197.9998382884542
4.82609424	4.25458308	-188.7308413915086
4.95309672	4.25458308	-180.20593914492375
5.0800992	4.25458308	-172.36528562161777
5.20710168	4.25458308	-165.1513345325629
5.33410416	4.25458308	-158.50948528832805
5.46110664	4.25458308	-152.39359554511626
5.58810912	4.25458308	-146.7668174294419
5.7151116	4.25458308	-141.59652608364513
5.84211408	4.25458308	-136.85270226648095
5.96911656	4.25458308	-132.50427983262338
6.09611904	4.25458308	-128.5177073389575
6.22312152	4.25458308	-124.86112464766633
6.350124	4.25458308	-121.5053351018338
0.0	4.38158556	1511.6231474667875
0.12700248	4.38158556	1002.5999710242172
0.25400496	4.38158556	594.5344280742413
0.38100744	4.38158556	270.40235290195994
0.50800992	4.38158556	17.26989509833985
0.6350124	4.38158556	-177.0165262171873
0.76201488	4.38158556	-323.55925534693574
0.88901736	4.38158556	-431.7238212256083
1.01601984	4.38158556	-509.0492805707037
1.14302232	4.38158556	-561.4955551689205
1.2700248	4.38158556	-594.0150152690074
1.39702728	4.38158556	-610.853647927662
1.52402976	4.38158556	-615.596853246444
1.65103224	4.38158556	-611.1414957986051
1.77803472	4.38158556	-599.7677553840911
1.9050372	4.38158556	-583.3042667226415
2.03203968	4.38158556	-563.2338555070583
2.15904216	4.38158556	-540.7487075324467
2.28604464	4.38158556	-516.7790033558604
2.41304712	4.38158556	-492.0371964359782
2.5400496	4.38158556	-467.06987618431015
2.66705208	4.38158556	-442.30353366880115
2.79405456	4.38158556	-418.06839280563327
2.92105704	4.38158556	-394.603599825878
3.04805952	4.38158556	-372.07155861650375
3.175062	4.38158556	-350.57746231419117
3.30206448	4.38158556	-330.188008752011
3.42906696	4.38158556	-310.94107687199613
3.55606944	4.38158556	-292.85109597882735
3.68307192	4.38158556	-275.9124289236965
3.8100744	4.38158556	-260.10047846933213
3.93707688	4.38158556	-245.3758212702355
4.06407936	4.38158556	-231.68967365569702
4.19108184	4.38158556	-218.9891957054431
4.31808432	4.38158556	-207.22679170918994
4.4450868	4.38158556	-196.35581449264456
4.57208928	4.38158556	-186.32779226052216
4.69909176	4.38158556	-177.09296491879823
4.82609424	4.38158556	-168.59539865701535
4.95309672	4.38158556	-160.77674924662298
5.0800992	4.38158556	-153.5807689283623
5.20710168	4.38158556	-146.95395694692118
5.33410416	4.38158556	-140.85060737458653
5.46110664	4.38158556	-135.23373174659477
5.58810912	4.38158556	-130.07054373670337
5.7151116	4.38158556	-125.33095789760891
5.84211408	4.38158556	-120.984495897839
5.96911656	4.38158556	-116.99886473086119
6.09611904	4.38158556	-113.34315704058594
6.22312152	4.38158556	-109.98876231243203
6.350124	4.38158556	-106.90876869763676
0.0	4.50858804	1033.973792867277
0.12700248	4.50858804	624.0322036032278
0.25400496	4.50858804	298.17997747929945
0.38100744	4.50858804	43.32641672135209
0.50800992	4.50858804	-152.70345035053882
0.6350124	4.50858804	-300.9335421833135
0.76201488	4.50858804	-410.6368412866698
0.88901736	4.50858804	-489.2935743979894
1.01601984	4.50858804	-542.8673440295904
1.14302232	4.50858804	-576.3487675694781
1.2700248	4.50858804	-594.0243272483465
1.39702728	4.50858804	-599.511999833176
1.52402976	4.50858804	-595.7304158108044
1.65103224	4.50858804	-584.9714848247253
1.77803472	4.50858804	-569.069314846417
1.9050372	4.50858804	-549.509332885149
2.03203968	4.50858804	-527.4857221899979
2.15904216	4.50858804	-503.932061827794
2.28604464	4.50858804	-479.56535476437915
2.41304712	4.50858804	-454.93644199039556
2.5400496	4.50858804	-430.4741629786662
2.66705208	4.50858804	-406.5093282505798
2.79405456	4.50858804	-383.28207402361625
2.92105704	4.50858804	-360.9565064475321
3.04805952	4.50858804	-339.64057635773406
3.175062	4.50858804	-319.4050735864214
3.30206448	4.50858804	-300.2918258500014
3.42906696	4.50858804	-282.3187934005078
3.55606944	4.50858804	-265.4832577395782
3.68307192	4.50858804	-249.7623697848747
3.8100744	4.50858804	-235.11784872534295
3.93707688	4.50858804	-221.50171626998642
4.06407936	4.50858804	-208.8617208880668
4.19108184	4.50858804	-197.1507079562433
4.31808432	4.50858804	-186.3226732700264
4.4450868	4.50858804	-176.32997182556934
4.57208928	4.50858804	-167.12373117818663
4.69909176	4.50858804	-158.64905931849708
4.82609424	4.50858804	-150.8486917622394
4.95309672	4.50858804	-143.6674121922481
5.0800992	4.50858804	-137.05267369653725
5.20710168	4.50858804	-130.95925176631147
5.33410416	4.50858804	-125.35014190967239
5.46110664	4.50858804	-120.19244429534149
5.58810912	4.50858804	-115.4559827423501
5.7151116	4.50858804	-111.11071191962597
5.84211408	4.50858804	-107.12534792087106
5.96911656	4.50858804	-103.46975577103952
6.09611904	4.50858804	-100.11580377237662
6.22312152	4.50858804	-97.03658022426511
6.350124	4.50858804	-94.20489872900707
0.0	4.63559052	646.7167737502475
0.12700248	4.63559052	319.2119596679553
0.25400496	4.63559052	62.8402649237927
0.38100744	4.63559052	-134.58637071015775
0.50800992	4.63559052	-284.04474155503164
0.6350124	4.63559052	-394.76552274736326
0.76201488	4.63559052	-474.2255210957895
0.88901736	4.63559052	-528.4428458784109
1.01601984	4.63559052	-562.4726039581868
1.14302232	4.63559052	-580.6458724315222
1.2700248	4.63559052	-586.6038725839555
1.39702728	4.63559052	-583.2689125289621
1.52402976	4.63559052	-572.9292987489451
1.65103224	4.63559052	-557.4159641768689
1.77803472	4.63559052	-538.2127564650077
1.9050372	4.63559052	-516.5142634134393
2.03203968	4.63559052	-493.2562081717701
2.15904216	4.63559052	-469.1583334120382
2.28604464	4.63559052	-444.77375144807877
2.41304712	4.63559052	-420.532785361708
2.5400496	4.63559052	-396.7674163541861
2.66705208	4.63559052	-373.7191904997313
2.79405456	4.63559052	-351.55405431310487
2.92105704	4.63559052	-330.3815509554648
3.04805952	4.63559052	-310.27302903922333
3.175062	4.63559052	-291.27108146372245
3.30206448	4.63559052	-273.39467722809525
3.42906696	4.63559052	-256.6424355033176
3.55606944	4.63559052	-240.99353494632655
3.68307192	4.63559052	-226.41142104352284
3.8100744	4.63559052	-212.84938328791682
3.93707688	4.63559052	-200.25608699021018
4.06407936	4.63559052	-188.58492635585674
4.19108184	4.63559052	-177.7904726779626
4.31808432	4.63559052	-167.82575230604115
4.4450868	4.63559052	-158.64255277734716
4.57208928	4.63559052	-150.18643174277983
4.69909176	4.63559052	-142.40055847215393
4.82609424	4.63559052	-135.2303052092492
4.95309672	4.63559052	-128.6238107624684
5.0800992	4.63559052	-122.53655495156134
5.20710168	4.63559052	-116.93202731236485
5.33410416	4.63559052	-111.77755953629031
5.46110664	4.63559052	-107.04307273086349
5.58810912	4.63559052	-102.69870677262927
5.7151116	4.63559052	-98.71350328269446
5.84211408	4.63559052	-95.05755276568857
5.96911656	4.63559052	-91.70281349067778
6.09611904	4.63559052	-88.62231763825982
6.22312152	4.63559052	-85.78878547980875
6.350124	4.63559052	-83.17701108974806
0.0	4.762593	334.8067803943825
0.12700248	4.762593	77.37498260799714
0.25400496	4.762593	-121.01623612371664
0.38100744	4.762593	-271.30171075363006
0.50800992	4.762593	-382.68290724121175
0.6350124	4.762593	-462.6444897990845
0.76201488	4.762593	-517.2579508751526
0.88901736	4.762593	-551.6310840148043
1.01601984	4.762593	-570.1244644202036
1.14302232	4.762593	-576.3889267080635
1.2700248	4.762593	-573.3431146412423
1.39702728	4.762593	-563.2711391878049
1.52402976	4.762593	-548.0033377450868
1.65103224	4.762593	-529.0253099128166
1.77803472	4.762593	-507.53452614328944
1.9050372	4.762593	-484.46926067800524
2.03203968	4.762593	-460.55081850159786
2.15904216	4.762593	-436.33282043745135
2.28604464	4.762593	-412.2454518755836
2.41304712	4.762593	-388.62078430253325
2.5400496	4.762593	-365.70104302699303
2.66705208	4.762593	-343.6534098020577
2.79405456	4.762593	-322.58823693258785
2.92105704	4.762593	-302.57619460638296
3.04805952	4.762593	-283.65944484141204
3.175062	4.762593	-265.8568974796167
3.30206448	4.762593	-249.1677028030193
3.42906696	4.762593	-233.57290746541727
3.55606944	4.762593	-219.03770682421685
3.68307192	4.762593	-205.51671118018922
3.8100744	4.762593	-192.95949182499336
3.93707688	4.762593	-181.31955696688746
4.06407936	4.762593	-170.55150918420833
4.19108184	4.762593	-160.6085885774204
4.31808432	4.762593	-151.44289309333192
4.4450868	4.762593	-143.0003257849916
4.57208928	4.762593	-135.22450001727637
4.69909176	4.762593	-128.06136746344978
4.82609424	4.762593	-121.45973412688869
4.95309672	4.762593	-115.37594940448234
5.0800992	4.762593	-109.77429076179143
5.20710168	4.762593	-104.62252756324234
5.33410416	4.762593	-99.89079365794815
5.46110664	4.762593	-95.5491531016507
5.58810912	4.762593	-91.56630699881258
5.7151116	4.762593	-87.91203423454616
5.84211408	4.762593	-84.5579949301923
5.96911656	4.762593	-81.4770661445334
6.09611904	4.762593	-78.64220091429874
6.22312152	4.762593	-76.02855484700765
6.350124	4.762593	-73.61410473852635
0.0	4.88959548	88.1703466561217
0.12700248	4.88959548	-110.7047972096997
0.25400496	4.88959548	-261.47715072518315
0.38100744	4.88959548	-373.29644451395137
0.50800992	4.88959548	-453.6293752553032
0.6350124	4.88959548	-508.56220857247934
0.76201488	4.88959548	-543.2191621621607
0.88901736	4.88959548	-561.9649751628396
1.01601984	4.88959548	-568.4464994421816
1.14302232	4.88959548	-565.5807087169377
1.2700248	4.88959548	-555.657498110283
1.39702728	4.88959548	-540.5164124828782
1.52402976	4.88959548	-521.652425182731
1.65103224	4.88959548	-500.27019200034766
1.77803472	4.88959548	-477.3114482306906
1.9050372	4.88959548	-453.49814892468936
2.03203968	4.88959548	-429.3829040780093
2.15904216	4.88959548	-405.39386622104985
2.28604464	4.88959548	-381.86120956337885
2.41304712	4.88959548	-359.0263993510981
2.5400496	4.88959548	-337.0567138973605
2.66705208	4.88959548	-316.0627721401704
2.79405456	4.88959548	-296.1150066553137
2.92105704	4.88959548	-277.25543771306985
3.04805952	4.88959548	-259.5029609005031
3.175062	4.88959548	-242.85703481759612
3.30206448	4.88959548	-227.29997892175757
3.42906696	4.88959548	-212.79825487667793
3.55606944	4.88959548	-199.3074963863049
3.68307192	4.88959548	-186.777926107225
3.8100744	4.88959548	-175.16248198237574
3.93707688	4.88959548	-164.41505496533415
4.06407936	4.88959548	-154.48851663846926
4.19108184	4.88959548	-145.33488866820636
4.31808432	4.88959548	-136.90066352075937
4.4450868	4.88959548	-129.13036254576605
4.57208928	4.88959548	-121.97080949432312
4.69909176	4.88959548	-115.37163020960634
4.82609424	4.88959548	-109.29007134600407
4.95309672	4.88959548	-103.69117856781217
5.0800992	4.88959548	-98.54314439137217
5.20710168	4.88959548	-93.81629390786912
5.33410416	4.88959548	-89.48038052097193
5.46110664	4.88959548	-85.50327869272833
5.58810912	4.88959548	-81.85406521549355
5.7151116	4.88959548	-78.50381974322912
5.84211408	4.88959548	-75.42516828536978
5.96911656	4.88959548	-72.59145314367701
6.09611904	4.88959548	-69.97832070935092
6.22312152	4.88959548	-67.56421404047698
6.350124	4.88959548	-65.3318627253881
0.0	5.01659796	-103.38771136145854
0.12700248	5.01659796	-254.38465356342857
0.25400496	5.01659796	-366.44278669628267
0.38100744	5.01659796	-446.9952078215234
0.50800992	5.01659796	-502.1233267300977
0.6350124	5.01659796	-536.9512448585856
0.76201488	5.01659796	-555.8379938023782
0.88901736	5.01659796	-562.4230660343798
1.01601984	5.01659796	-559.6248498906792
1.14302232	5.01659796	-549.7439823839268
1.2700248	5.01659796	-534.6326723045506
1.39702728	5.01659796	-515.7967674549043
1.52402976	5.01659796	-494.4475942342452
1.65103224	5.01659796	-471.52878910140237
1.77803472	5.01659796	-447.7615441257015
1.9050372	5.01659796	-423.69650518703327
2.03203968	5.01659796	-399.75931228559637
2.15904216	5.01659796	-376.2779004915251
2.28604464	5.01659796	-353.4924194519518
2.41304712	5.01659796	-331.5694564136777
2.5400496	5.01659796	-310.619209836432
2.66705208	5.01659796	-290.7117228821648
2.79405456	5.01659796	-271.88876346922575
2.92105704	5.01659796	-254.1690662856331
3.04805952	5.01659796	-237.55205170766808
3.175062	5.01659796	-222.020439025036
3.30206448	5.01659796	-207.54126915686774
3.42906696	5.01659796	-194.07081009954598
3.55606944	5.01659796	-181.55978234527726
3.68307192	5.01659796	-169.96066659869874
3.8100744	5.01659796	-159.22672607029497
3.93707688	5.01659796	-149.31044838386026
4.06407936	5.01659796	-140.16372680196824
4.19108184	5.01659796	-131.73376387005226
4.31808432	5.01659796	-123.96617011044995
4.4450868	5.01659796	-116.80874206680441
4.57208928	5.01659796	-110.21194580162631
4.69909176	5.01659796	-104.13362240931625
4.82609424	5.01659796	-98.53908522433143
4.95309672	5.01659796	-93.39656576497197
5.0800992	5.01659796	-88.67629722400586
5.20710168	5.01659796	-84.34759772150731
5.33410416	5.01659796	-80.37754626313715
5.46110664	5.01659796	-76.734557801677
5.58810912	5.01659796	-73.38917310866454
5.7151116	5.01659796	-70.31379447228993
5.84211408	5.01659796	-67.48213632035353
5.96911656	5.01659796	-64.87030149795348
6.09611904	5.01659796	-62.457156922457116
6.22312152	5.01659796	-60.22570539102044
6.350124	5.01659796	-58.16544018013752
0.0	5.14360044	-249.88879316560687
0.12700248	5.14360044	-361.9992621067987
0.25400496	5.14360044	-442.59032066083586
0.38100744	5.14360044	-497.7397550135128
0.50800992	5.14360044	-532.5744008668295
0.6350124	5.14360044	-551.4514553725982
0.76201488	5.14360044	-558.0075257639
0.88901736	5.14360044	-555.1645878015836
1.01601984	5.14360044	-545.2330821117828
1.14302232	5.14360044	-530.0750578428521
1.2700248	5.14360044	-511.20327508258003
1.39702728	5.14360044	-489.8314133033274
1.52402976	5.14360044	-466.90186795999085
1.65103224	5.14360044	-443.13363467686264
1.77803472	5.14360044	-419.07516737047166
1.9050372	5.14360044	-395.15036859205566
2.03203968	5.14360044	-371.68591418483834
2.15904216	5.14360044	-348.9207852603481
2.28604464	5.14360044	-327.0203975580955
2.41304712	5.14360044	-306.09372578897313
2.5400496	5.14360044	-286.20968016933296
2.66705208	5.14360044	-267.4092394196765
2.79405456	5.14360044	-249.71059362586976
2.92105704	5.14360044	-233.11265327634405
3.04805952	5.14360044	-217.59757146827482
3.175062	5.14360044	-203.13223688199633
3.30206448	5.14360044	-189.67316322407964
3.42906696	5.14360044	-177.17152562359885
3.55606944	5.14360044	-165.58003234768077
3.68307192	5.14360044	-154.85198054395238
3.8100744	5.14360044	-144.93984708195129
3.93707688	5.14360044	-135.79556047868027
4.06407936	5.14360044	-127.36699125368185
4.19108184	5.14360044	-119.60073988629223
4.31808432	5.14360044	-112.44549498466458
4.4450868	5.14360044	-105.85247240468277
4.57208928	5.14360044	-99.77961100111233
4.69909176	5.14360044	-94.1917197295933
4.82609424	5.14360044	-89.0564724321699
4.95309672	5.14360044	-84.34357478029058
5.0800992	5.14360044	-80.02188239250803
5.20710168	5.14360044	-76.05808798618528
5.33410416	5.14360044	-72.42029955491115
5.46110664	5.14360044	-69.07879775964614
5.58810912	5.14360044	-66.00588306332578
5.7151116	5.14360044	-63.175511617840556
5.84211408	5.14360044	-60.56410316880421
5.96911656	5.14360044	-58.150834347183476
6.09611904	5.14360044	-55.91893119314376
6.22312152	5.14360044	-53.85790655636559
6.350124	5.14360044	-51.958359552068465
0.0	5.27060292	-359.2709167057788
0.12700248	5.27060292	-439.7928447436094
0.25400496	5.27060292	-494.8658532104576
0.38100744	5.27060292	-529.61848198493
0.50800992	5.27060292	-548.4061682320283
0.6350124	5.27060292	-554.8633601558353
0.76201488	5.27060292	-551.9153418602136
0.88901736	5.27060292	-541.8806142539003
1.01601984	5.27060292	-526.6286742317184
1.14302232	5.27060292	-507.6767253538417
1.2700248	5.27060292	-486.23910670826814
1.39702728	5.27060292	-463.2568233451921
1.52402976	5.27060292	-439.44760859812953
1.65103224	5.27060292	-415.3590687111352
1.77803472	5.27060292	-391.4143256212515
1.9050372	5.27060292	-367.93876287435415
2.03203968	5.27060292	-345.1695688034563
2.15904216	5.27060292	-323.2701387831412
2.28604464	5.27060292	-302.34762197163974
2.41304712	5.27060292	-282.46986126920444
2.5400496	5.27060292	-263.6771899324237
2.66705208	5.27060292	-245.9873352629587
2.79405456	5.27060292	-229.39856612832855
2.92105704	5.27060292	-213.89189386930147
3.04805952	5.27060292	-199.43358688196466
3.175062	5.27060292	-185.98014729691914
3.30206448	5.27060292	-173.48310397006136
3.42906696	5.27060292	-161.8953672912643
3.55606944	5.27060292	-151.1701579251971
3.68307192	5.27060292	-141.25975180205808
3.8100744	5.27060292	-132.1158969216254
3.93707688	5.27060292	-123.68704116547431
4.06407936	5.27060292	-115.92079680920176
4.19108184	5.27060292	-108.76678911788723
4.31808432	5.27060292	-102.1770269318587
4.4450868	5.27060292	-96.10938114907412
4.57208928	5.27060292	-90.527832132946
4.69909176	5.27060292	-85.39923965899993
4.82609424	5.27060292	-80.69259128888822
4.95309672	5.27060292	-76.3763020789845
5.0800992	5.27060292	-72.41694029641604
5.20710168	5.27060292	-68.78253642555028
5.33410416	5.27060292	-65.44329553150612
5.46110664	5.27060292	-62.371496470380784
5.58810912	5.27060292	-59.541242935884725
5.7151116	5.27060292	-56.9291708895024
5.84211408	5.27060292	-54.514683445094434
5.96911656	5.27060292	-52.28118869198388
6.09611904	5.27060292	-50.218284199253205
6.22312152	5.27060292	-48.31660645974876
6.350124	5.27060292	-46.56612368757709
0.0	5.3976054	-438.0301037414014
0.12700248	5.3976054	-493.006680500993
0.25400496	5.3976054	-527.6663156141458
0.38100744	5.3976054	-546.3566826688159
0.50800992	5.3976054	-552.7058382279528
0.6350124	5.3976054	-549.6399739910515
0.76201488	5.3976054	-539.4842678425591
0.88901736	5.3976054	-524.1148614319385
1.01601984	5.3976054	-505.05334232729234
1.14302232	5.3976054	-483.51609010078545
1.2700248	5.3976054	-460.44547603657355
1.39702728	5.3976054	-436.56090704562644
1.52402976	5.3976054	-412.4116235449781
1.65103224	5.3976054	-388.42077717097783
1.77803472	5.3976054	-364.91131174561934
1.9050372	5.3976054	-342.11727348240174
2.03203968	5.3976054	-320.19891989200704
2.15904216	5.3976054	-299.2612475123268
2.28604464	5.3976054	-279.3718823083048
2.41304712	5.3976054	-260.57126712021244
2.5400496	5.3976054	-242.87713185487468
2.66705208	5.3976054	-226.28724665444022
2.79405456	5.3976054	-210.78128240498683
2.92105704	5.3976054	-196.3246827643486
3.04805952	5.3976054	-182.87381198521348
3.175062	5.3976054	-170.3803927880522
3.30206448	5.3976054	-158.79680932534487
3.42906696	5.3976054	-148.0753459252671
3.55606944	5.3976054	-138.16735583679642
3.68307192	5.3976054	-129.0238481698374
3.8100744	5.3976054	-120.59375323446625
3.93707688	5.3976054	-112.82586703369846
4.06407936	5.3976054	-105.67092858647194
4.19108184	5.3976054	-99.08190897573499
4.31808432	5.3976054	-93.01677037499364
4.4450868	5.3976054	-87.4387922813275
4.57208928	5.3976054	-82.31411018006041
4.69909176	5.3976054	-77.6110531962252
4.82609424	5.3976054	-73.29764364600194
4.95309672	5.3976054	-69.34038145848292
5.0800992	5.3976054	-65.70727545413376
5.20710168	5.3976054	-62.36850908969875
5.33410416	5.3976054	-59.29637125741089
5.46110664	5.3976054	-56.46509489739555
5.58810912	5.3976054	-53.851504368818006
5.7151116	5.3976054	-51.435199891314575
5.84211408	5.3976054	-49.19974013355721
5.96911656	5.3976054	-47.13476753533859
6.09611904	5.3976054	-45.23091897731673
6.22312152	5.3976054	-43.47817412863754
6.350124	5.3976054	-41.865298474972995
0.0	5.52460788	-492.0325385127373
0.12700248	5.52460788	-526.5693949901064
0.25400496	5.52460788	-545.1399131363233
0.38100744	5.52460788	-551.3619765799199
0.50800992	5.52460788	-548.160089438261
0.6350124	5.52460788	-537.8642961494231
0.76201488	5.52460788	-522.3561877160156
0.88901736	5.52460788	-503.1612501396195
1.01601984	5.52460788	-481.4984869388966
1.14302232	5.52460788	-458.3131293762955
1.2700248	5.52460788	-434.32784059374467
1.39702728	5.52460788	-410.09477655535284
1.52402976	5.52460788	-386.03748139711837
1.65103224	5.52460788	-362.47590613889065
1.77803472	5.52460788	-339.64048538111047
1.9050372	5.52460788	-317.688129562952
2.03203968	5.52460788	-296.7217941916481
2.15904216	5.52460788	-276.80917113378973
2.28604464	5.52460788	-257.9908521409899
2.41304712	5.52460788	-240.2843790105631
2.5400496	5.52460788	-223.68670992509587
2.66705208	5.52460788	-208.17593717173574
2.79405456	5.52460788	-193.71653574145472
2.92105704	5.52460788	-180.26466286749599
3.04805952	5.52460788	-167.7721843914923
3.175062	5.52460788	-156.1907041587732
3.30206448	5.52460788	-145.47126630366313
3.42906696	5.52460788	-135.56404379588707
3.55606944	5.52460788	-126.4191030392634
3.68307192	5.52460788	-117.98581832941278
3.8100744	5.52460788	-110.21421913191494
3.93707688	5.52460788	-103.05619947157889
4.06407936	5.52460788	-96.46572453378836
4.19108184	5.52460788	-90.40086192239421
4.31808432	5.52460788	-84.82419319132582
4.4450868	5.52460788	-79.70113524928831
4.57208928	5.52460788	-74.99936578461882
4.69909176	5.52460788	-70.68655972422461
4.82609424	5.52460788	-66.7292489658726
4.95309672	5.52460788	-63.095515186168164
5.0800992	5.52460788	-59.75560416057936
5.20710168	5.52460788	-56.68190905944229
5.33410416	5.52460788	-53.848909810412984
5.46110664	5.52460788	-51.23369998813893
5.58810912	5.52460788	-48.81612150364485
5.7151116	5.52460788	-46.579851419216574
5.84211408	5.52460788	-44.51434926010063
5.96911656	5.52460788	-42.610024640756215
6.09611904	5.52460788	-40.85668795371712
6.22312152	5.52460788	-39.24301625942427
6.350124	5.52460788	-37.75473599041917
0.0	5.65161036	-526.255041628995
0.12700248	5.65161036	-544.6521134677685
0.25400496	5.65161036	-550.7042284457215
0.38100744	5.65161036	-547.3320455329855
0.50800992	5.65161036	-536.8682260931405
0.6350124	5.65161036	-521.1978757538204
0.76201488	5.65161036	-501.84888915190726
0.88901736	5.65161036	-480.04185502742
1.01601984	5.65161036	-456.7242409685763
1.14302232	5.65161036	-432.6215745224007
1.2700248	5.65161036	-408.2886336395904
1.39702728	5.65161036	-384.1493252630704
1.52402976	5.65161036	-360.52105952636697
1.65103224	5.65161036	-337.63136165447276
1.77803472	5.65161036	-315.63463298894425
1.9050372	5.65161036	-294.6322794319996
2.03203968	5.65161036	-274.691517817146
2.15904216	5.65161036	-255.85221368956158
2.28604464	5.65161036	-238.13075715563468
2.41304712	5.65161036	-221.5224622103455
2.5400496	5.65161036	-206.00350124898546
2.66705208	5.65161036	-191.53725406832064
2.79405456	5.65161036	-178.07963493549724
2.92105704	5.65161036	-165.5827278183259
3.04805952	5.65161036	-153.99777586282443
3.175062	5.65161036	-143.27505100377903
3.30206448	5.65161036	-133.36390736753077
3.42906696	5.65161036	-124.2137188765934
3.55606944	5.65161036	-115.7743017789189
3.68307192	5.65161036	-107.99677334085106
3.8100744	5.65161036	-100.83402711197452
3.93707688	5.65161036	-94.24086506727804
4.06407936	5.65161036	-88.17524855679878
4.19108184	5.65161036	-82.59884187514648
4.31808432	5.65161036	-77.47619166978447
4.4450868	5.65161036	-72.77422640894437
4.57208928	5.65161036	-68.46031306524273
4.69909176	5.65161036	-64.50120582737487
4.82609424	5.65161036	-60.86523019992009
4.95309672	5.65161036	-57.522835891538946
5.0800992	5.65161036	-54.44668292013799
5.20710168	5.65161036	-51.61172288366688
5.33410416	5.65161036	-48.99548186884224
5.46110664	5.65161036	-46.57814320756847
5.58810912	5.65161036	-44.34346652892619
5.7151116	5.65161036	-42.28035005113726
5.84211408	5.65161036	-40.3785976887223
5.96911656	5.65161036	-38.62755435332549
6.09611904	5.65161036	-37.01560080234671
6.22312152	5.65161036	-35.5284656259825
6.350124	5.65161036	-34.15240867340198
0.0	5.77861284	-544.7077857228472
0.12700248	5.77861284	-550.5672966284839
0.25400496	5.77861284	-547.0075151310862
0.38100744	5.77861284	-536.3622689658181
0.50800992	5.77861284	-520.5189251698378
0.6350124	5.77861284	-501.0068609596844
0.76201488	5.77861284	-479.0472780285135
0.88901736	5.77861284	-455.5888421599479
1.01601984	5.77861284	-431.3591448579907
1.14302232	5.77861284	-406.9150147674659
1.2700248	5.77861284	-382.68099374287107
1.39702728	5.77861284	-358.9732701924521
1.52402976	5.77861284	-336.0177902431863
1.65103224	5.77861284	-313.9676094972096
1.77803472	5.77861284	-292.9230591640987
1.9050372	5.77861284	-272.95007133432944
2.03203968	5.77861284	-254.08679060641657
2.15904216	5.77861284	-236.34754687181243
2.28604464	5.77861284	-219.72539385943574
2.41304712	5.77861284	-204.19456045571548
2.5400496	5.77861284	-189.7174121666084
2.66705208	5.77861284	-176.24965546111986
2.79405456	5.77861284	-163.74364178145055
2.92105704	5.77861284	-152.15065845693394
3.04805952	5.77861284	-141.42067004747852
3.175062	5.77861284	-131.502564569302
3.30206448	5.77861284	-122.34524659161815
3.42906696	5.77861284	-113.89876340200509
3.55606944	5.77861284	-106.11490892069831
3.68307192	5.77861284	-98.9472282382286
3.8100744	5.77861284	-92.35107727257713
3.93707688	5.77861284	-86.28418163322779
4.06407936	5.77861284	-80.7072933443485
4.19108184	5.77861284	-75.58411726965244
4.31808432	5.77861284	-70.88087101857792
4.4450868	5.77861284	-66.56468549002572
4.57208928	5.77861284	-62.60264620322481
4.69909176	5.77861284	-58.96341675793508
4.82609424	5.77861284	-55.61772900952508
4.95309672	5.77861284	-52.53859312945714
5.0800992	5.77861284	-49.70153411575768
5.20710168	5.77861284	-47.08457764875518
5.33410416	5.77861284	-44.66828301095783
5.46110664	5.77861284	-42.43645207285037
5.58810912	5.77861284	-40.37718505102057
5.7151116	5.77861284	-38.47944966494083
5.84211408	5.77861284	-36.73194764707316
5.96911656	5.77861284	-35.12264973494735
6.09611904	5.77861284	-33.63733952875914
6.22312152	5.77861284	-32.262464953828086
6.350124	5.77861284	-30.98639532502476
0.0	5.90561532	-550.7946187845752
0.12700248	5.90561532	-547.0550282126832
0.25400496	5.90561532	-536.2348121558693
0.38100744	5.90561532	-520.2233535762474
0.50800992	5.90561532	-500.55155533093625
0.6350124	5.90561532	-478.4409100596346
0.76201488	5.90561532	-454.84053559786076
0.88901736	5.90561532	-430.47951981667165
1.01601984	5.90561532	-405.91640348028477
1.14302232	5.90561532	-381.5770894646368
1.2700248	5.90561532	-357.77844566923324
1.39702728	5.90561532	-334.7464278472085
1.52402976	5.90561532	-312.63387417815665
1.65103224	5.90561532	-291.54034652528605
1.77803472	5.90561532	-271.5296896941359
1.9050372	5.90561532	-252.63755292032536
2.03203968	5.90561532	-234.87566916174723
2.15904216	5.90561532	-218.23467650243893
2.28604464	5.90561532	-202.68724867264302
2.41304712	5.90561532	-188.19505243101085
2.5400496	5.90561532	-174.7136908158363
2.66705208	5.90561532	-162.19575328867842
2.79405456	5.90561532	-150.5927019754892
2.92105704	5.90561532	-139.85436341428863
3.04805952	5.90561532	-129.92927120707762
3.175062	5.90561532	-120.76588649169909
3.30206448	5.90561532	-112.31403481326986
3.42906696	5.90561532	-104.52555672731157
3.55606944	5.90561532	-97.35416268158923
3.68307192	5.90561532	-90.75541251520535
3.8100744	5.90561532	-84.68684703056799
3.93707688	5.90561532	-79.10864999405885
4.06407936	5.90561532	-73.98397695336294
4.19108184	5.90561532	-69.2785668123656
4.31808432	5.90561532	-64.9594208392527
4.4450868	5.90561532	-60.993929040064266
4.57208928	5.90561532	-57.35106323002581
4.69909176	5.90561532	-54.0018153566472
4.82609424	5.90561532	-50.919509127140856
4.95309672	5.90561532	-48.08016387892241
5.0800992	5.90561532	-45.462231693776786
5.20710168	5.90561532	-43.04658806448012
5.33410416	5.90561532	-40.817035840373975
5.46110664	5.90561532	-38.76086808212519
5.58810912	5.90561532	-36.86622015891458
5.7151116	5.90561532	-35.12115839210698
5.84211408	5.90561532	-33.51326919150125
5.96911656	5.90561532	-32.028516849219685
6.09611904	5.90561532	-30.653676165999954
6.22312152	5.90561532	-29.377371538687097
6.350124	5.90561532	-28.19012109614267
0.0	6.0326178	-547.395431513642
0.12700248	6.0326178	-536.406194984789
0.25400496	6.0326178	-520.2315184033954
0.38100744	6.0326178	-500.40349850492044
0.50800992	6.0326178	-478.1437675873537
0.6350124	6.0326178	-454.401673701932
0.76201488	6.0326178	-429.90756624232745
0.88901736	6.0326178	-405.2215220208243
1.01601984	6.0326178	-380.7711812064932
1.14302232	6.0326178	-356.8750976195469
1.2700248	6.0326178	-333.76005956818136
1.39702728	6.0326178	-311.57922089137713
1.52402976	6.0326178	-290.43145756998166
1.65103224	6.0326178	-270.3781350529234
1.77803472	6.0326178	-251.45214553990908
1.9050372	6.0326178	-233.6625716987946
2.03203968	6.0326178	-216.99784284354703
2.15904216	6.0326178	-201.42956211550376
2.28604464	6.0326178	-186.9190152302425
2.41304712	6.0326178	-173.42178417163652
2.5400496	6.0326178	-160.89059814008326
2.66705208	6.0326178	-149.27692756272364
2.79405456	6.0326178	-138.5303240943826
2.92105704	6.0326178	-128.59886888199077
3.04805952	6.0326178	-119.43049318206074
3.175062	6.0326178	-110.97449297332516
3.30206448	6.0326178	-103.18237254259289
3.42906696	6.0326178	-96.00771792404545
3.55606944	6.0326178	-89.40609378895824
3.68307192	6.0326178	-83.3349930321587
3.8100744	6.0326178	-77.75440711877197
3.93707688	6.0326178	-72.62724866791609
4.06407936	6.0326178	-67.91901130301952
4.19108184	6.0326178	-63.596616033688
4.31808432	6.0326178	-59.62760820088676
4.4450868	6.0326178	-55.98113584523965
4.57208928	6.0326178	-52.62834998222571
4.69909176	6.0326178	-49.542799985505624
4.82609424	6.0326178	-46.70090442694283
4.95309672	6.0326178	-44.081464997580944
5.0800992	6.0326178	-41.66561666276054
5.20710168	6.0326178	-39.4371561792075
5.33410416	6.0326178	-37.382690135060386
5.46110664	6.0326178	-35.48964959268283
5.58810912	6.0326178	-33.745567808190934
5.7151116	6.0326178	-32.13772850470339
5.84211408	6.0326178	-30.652351775535344
5.96911656	6.0326178	-29.276600695089773
6.09611904	6.0326178	-27.999400200649482
6.22312152	6.0326178	-26.811477669066164
6.350124	6.0326178	-25.706891870968143
0.0	6.15962028	-536.8187144163045
0.12700248	6.15962028	-520.4787818553731
0.25400496	6.15962028	-500.49273994675997
0.38100744	6.15962028	-478.08214961311074
0.50800992	6.15962028	-454.1969467157846
0.6350124	6.15962028	-429.5688578802884
0.76201488	6.15962028	-404.759442516122
0.88901736	6.15962028	-380.1977886028425
1.01601984	6.15962028	-356.2036867660449
1.14302232	6.15962028	-333.00444565096234
1.2700248	6.15962028	-310.753295366204
1.39702728	6.15962028	-289.5483012082028
1.52402976	6.15962028	-269.4485166581873
1.65103224	6.15962028	-250.48440523594556
1.77803472	6.15962028	-232.66281976245597
1.9050372	6.15962028	-215.97045013623193
2.03203968	6.15962028	-200.37822929200584
2.15904216	6.15962028	-185.84725576180833
2.28604464	6.15962028	-172.33310011617337
2.41304712	6.15962028	-159.78847367731458
2.5400496	6.15962028	-148.1644312510713
2.66705208	6.15962028	-137.40985557332115
2.79405456	6.15962028	-127.47211991793426
2.92105704	6.15962028	-118.29848798848603
3.04805952	6.15962028	-109.83772539865669
3.175062	6.15962028	-102.04104672128142
3.30206448	6.15962028	-94.86194784748271
3.42906696	6.15962028	-88.25602923892235
3.55606944	6.15962028	-82.18089631221737
3.68307192	6.15962028	-76.59659911729484
3.8100744	6.15962028	-71.46600215521602
3.93707688	6.15962028	-66.75449378169515
4.06407936	6.15962028	-62.42887400360974
4.19108184	6.15962028	-58.456604078999476
4.31808432	6.15962028	-54.80680587657754
4.4450868	6.15962028	-51.450635816385756
4.57208928	6.15962028	-48.36177099710152
4.69909176	6.15962028	-45.51699409702417
4.82609424	6.15962028	-42.895437211109034
4.95309672	6.15962028	-40.478483667674865
5.0800992	6.15962028	-38.24996112042753
5.20710168	6.15962028	-36.195975472885344
5.33410416	6.15962028	-34.30343633719957
5.46110664	6.15962028	-32.559484826044326
5.58810912	6.15962028	-30.951192801263748
5.7151116	6.15962028	-29.465011413576583
5.84211408	6.15962028	-28.088433237281514
5.96911656	6.15962028	-26.810634076845055
6.09611904	6.15962028	-25.62250666064672
6.22312152	6.15962028	-24.518061121103116
6.350124	6.15962028	-23.492924824777422
0.0	6.28662276	-520.9256519108749
0.12700248	6.28662276	-500.7795469658546
0.25400496	6.28662276	-478.2157148475459
0.38100744	6.28662276	-454.18544411407385
0.50800992	6.28662276	-429.422279775566
0.6350124	6.28662276	-404.4894427720135
0.76201488	6.28662276	-379.81708021925346
0.88901736	6.28662276	-355.7253371878242
1.01601984	6.28662276	-332.4414201662975
1.14302232	6.28662276	-310.11823033007033
1.2700248	6.28662276	-288.85299697476256
1.39702728	6.28662276	-268.7030526898078
1.52402976	6.28662276	-249.6970564877548
1.65103224	6.28662276	-231.84018426075016
1.77803472	6.28662276	-215.11777442950333
1.9050372	6.28662276	-199.50008089070218
2.03203968	6.28662276	-184.9478617376465
2.15904216	6.28662276	-171.41647756334646
2.28604464	6.28662276	-158.8583897670119
2.41304712	6.28662276	-147.22394097203724
2.5400496	6.28662276	-136.4611214455179
2.66705208	6.28662276	-126.51648274413928
2.79405456	6.28662276	-117.33660211211699
2.92105704	6.28662276	-108.869867797794
3.04805952	6.28662276	-101.06739301535403
3.175062	6.28662276	-93.88270853131611
3.30206448	6.28662276	-87.27152692573732
3.42906696	6.28662276	-81.19159622128974
3.55606944	6.28662276	-75.60303265354779
3.68307192	6.28662276	-70.46866030600273
3.8100744	6.28662276	-65.75376779324532
3.93707688	6.28662276	-61.424992094422606
4.06407936	6.28662276	-57.44961092708654
4.19108184	6.28662276	-53.79663733916134
4.31808432	6.28662276	-50.437170822920336
4.4450868	6.28662276	-47.34497203366628
4.57208928	6.28662276	-44.49715785161869
4.69909176	6.28662276	-41.87316779730927
4.82609424	6.28662276	-39.45461667982694
4.95309672	6.28662276	-37.22538385473562
5.0800992	6.28662276	-35.17121169414126
5.20710168	6.28662276	-33.278624594250374
5.33410416	6.28662276	-31.534476129195866
5.46110664	6.28662276	-29.925689240701182
5.58810912	6.28662276	-28.43889974236609
5.7151116	6.28662276	-27.061854830225492
5.84211408	6.28662276	-25.783920211144775
5.96911656	6.28662276	-24.596105113929166
6.09611904	6.28662276	-23.492332124101697
6.22312152	6.28662276	-22.46805108090368
6.350124	6.28662276	-21.518842143288065
0.0	6.41362524	-501.2433850724826
0.12700248	6.41362524	-478.52523123362374
0.25400496	6.41362524	-454.3480744132653
0.38100744	6.41362524	-429.4479942528309
0.50800992	6.41362524	-404.3903228121936
0.6350124	6.41362524	-379.606110490146
0.76201488	6.41362524	-355.4151647832982
0.88901736	6.41362524	-332.04415616172264
1.01601984	6.41362524	-309.64544670528255
1.14302232	6.41362524	-288.3156707687445
1.2700248	6.41362524	-268.1113399615727
1.39702728	6.41362524	-249.0600340407965
1.52402976	6.41362524	-231.16572967382115
1.65103224	6.41362524	-214.41253160502336
1.77803472	6.41362524	-198.76945272233036
1.9050372	6.41362524	-184.19631906559604
2.03203968	6.41362524	-170.64781979853242
2.15904216	6.41362524	-158.07586065184734
2.28604464	6.41362524	-146.43011112682936
2.41304712	6.41362524	-135.6578435886201
2.5400496	6.41362524	-125.70497180414185
2.66705208	6.41362524	-116.51757053242008
2.79405456	6.41362524	-108.04385159953067
2.92105704	6.41362524	-100.23497541065332
3.04805952	6.41362524	-93.04457891149939
3.175062	6.41362524	-86.42849716455213
3.30206448	6.41362524	-80.34444640838724
3.42906696	6.41362524	-74.75233218732382
3.55606944	6.41362524	-69.61473595828333
3.68307192	6.41362524	-64.89670888932702
3.8100744	6.41362524	-60.5647334668009
3.93707688	6.41362524	-56.58606262803485
4.06407936	6.41362524	-52.9297348323842
4.19108184	6.41362524	-49.56689504814351
4.31808432	6.41362524	-46.47142779748771
4.4450868	6.41362524	-43.62072612666065
4.57208928	6.41362524	-40.994474196004575
4.69909176	6.41362524	-38.57446584598992
4.82609424	6.41362524	-36.34460325381103
4.95309672	6.41362524	-34.29029334194043
5.0800992	6.41362524	-32.397711451718834
5.20710168	6.41362524	-30.653452688152697
5.33410416	6.41362524	-29.04430786111764
5.46110664	6.41362524	-27.55707709257834
5.58810912	6.41362524	-26.179733234702642
5.7151116	6.41362524	-24.901809446036484
5.84211408	6.41362524	-23.714415416165927
5.96911656	6.41362524	-22.611382014360853
6.09611904	6.41362524	-21.587983324776403
6.22312152	6.41362524	-20.639655823853246
6.350124	6.41362524	-19.761898912813116
0.0	6.54062772	-478.97900325705785
0.12700248	6.54062772	-454.65422694461034
0.25400496	6.54062772	-429.61660860682014
0.38100744	6.54062772	-404.43395910051055
0.50800992	6.54062772	-379.5380050938466
0.6350124	6.54062772	-355.2474337927473
0.76201488	6.54062772	-331.787874699115
0.88901736	6.54062772	-309.31089860117675
1.01601984	6.54062772	-287.9127986101549
1.14302232	6.54062772	-267.6502274752587
1.2700248	6.54062772	-248.5504326513697
1.39702728	6.54062772	-230.61665519497055
1.52402976	6.54062772	-213.83187221678443
1.65103224	6.54062772	-198.1633589163308
1.77803472	6.54062772	-183.56949628572366
1.9050372	6.54062772	-170.00391140419242
2.03203968	6.54062772	-157.4177055671315
2.15904216	6.54062772	-145.7599268514115
2.28604464	6.54062772	-134.977292716127
2.41304712	6.54062772	-125.01524077228419
2.5400496	6.54062772	-115.81949284834022
2.66705208	6.54062772	-107.33821763987514
2.79405456	6.54062772	-99.52270313684109
2.92105704	6.54062772	-92.32671783211678
3.04805952	6.54062772	-85.7062031798293
3.175062	6.54062772	-79.61869793841947
3.30206448	6.54062772	-74.02368450314444
3.42906696	6.54062772	-68.88335032502209
3.55606944	6.54062772	-64.16240941408957
3.68307192	6.54062772	-59.82721572422908
3.8100744	6.54062772	-55.84515278258954
3.93707688	6.54062772	-52.185413298368886
4.06407936	6.54062772	-48.819284492562595
4.19108184	6.54062772	-45.7208034694005
4.31808432	6.54062772	-42.86755805030105
4.4450868	6.54062772	-40.239394344180184
4.57208928	6.54062772	-37.81821777262968
4.69909176	6.54062772	-35.587913017862746
4.82609424	6.54062772	-33.53357007835245
4.95309672	6.54062772	-31.641044508613028
5.0800992	6.54062772	-29.896697673608944
5.20710168	6.54062772	-28.28720497643216
5.33410416	6.54062772	-26.799525262221888
5.46110664	6.54062772	-25.421845657544083
5.58810912	6.54062772	-24.143858565371445
5.7151116	6.54062772	-22.95676949835244
5.84211408	6.54062772	-21.854322306831545
5.96911656	6.54062772	-20.831624035500585
6.09611904	6.54062772	-19.883974679206677
6.22312152	6.54062772	-19.006769012871995
6.350124	6.54062772	-18.19441821562881
0.0	6.6676302	-455.06542991901074
0.12700248	6.6676302	-429.8922427453302
0.25400496	6.6676302	-404.58762325531654
0.38100744	6.6676302	-379.5834525921582
0.50800992	6.6676302	-355.19621615936495
0.6350124	6.6676302	-331.6497337368826
0.76201488	6.6676302	-309.09431395823594
0.88901736	6.6676302	-287.62598258821095
1.01601984	6.6676302	-267.30236612349745
1.14302232	6.6676302	-248.1510845947193
1.2700248	6.6676302	-230.17513692077878
1.39702728	6.6676302	-213.3566592036139
1.52402976	6.6676302	-197.6612179491298
1.65103224	6.6676302	-183.0456989794014
1.77803472	6.6676302	-169.46259500959565
1.9050372	6.6676302	-156.8621075740605
2.03203968	6.6676302	-145.1924868103634
2.15904216	6.6676302	-134.39974186975914
2.28604464	6.6676302	-124.42873592945159
2.41304712	6.6676302	-115.22477767644025
2.5400496	6.6676302	-106.73597567201233
2.66705208	6.6676302	-98.9137403139248
2.79405456	6.6676302	-91.7119594673077
2.92105704	6.6676302	-85.08666941249666
3.04805952	6.6676302	-78.9952860131135
3.175062	6.6676302	-73.39697576887407
3.30206448	6.6676302	-68.25362214570411
3.42906696	6.6676302	-63.52967249372119
3.55606944	6.6676302	-59.19136984520737
3.68307192	6.6676302	-55.206186075507034
3.8100744	6.6676302	-51.54342675908555
3.93707688	6.6676302	-48.174486291228654
4.06407936	6.6676302	-45.073501031811816
4.19108184	6.6676302	-42.218154448199854
4.31808432	6.6676302	-39.58836858445804
4.4450868	6.6676302	-37.16609463295383
4.57208928	6.6676302	-34.93517737958268
4.69909176	6.6676302	-32.88047319931674
4.82609424	6.6676302	-30.987609628112335
4.95309672	6.6676302	-29.24278760353892
5.0800992	6.6676302	-27.632617755140913
5.20710168	6.6676302	-26.144216890532956
5.33410416	6.6676302	-24.765969779111156
5.46110664	6.6676302	-23.487714664520368
5.58810912	6.6676302	-22.3007426834854
5.7151116	6.6676302	-21.198704772731805
5.84211408	6.6676302	-20.176537444922495
5.96911656	6.6676302	-19.22940131462177
6.09611904	6.6676302	-18.352584012375942
6.22312152	6.6676302	-17.540466032613153
6.350124	6.6676302	-16.78679235035367
0.0	6.79463268	-430.26038706449754
0.12700248	6.79463268	-404.8362692833363
0.25400496	6.79463268	-379.72695794012856
0.38100744	6.79463268	-355.245831906681
0.50800992	6.79463268	-331.6142420621003
0.6350124	6.79463268	-308.98081155156876
0.76201488	6.79463268	-287.44124126694106
0.88901736	6.79463268	-267.0545583415162
1.01601984	6.79463268	-247.84915499009324
1.14302232	6.79463268	-229.8281005939044
1.2700248	6.79463268	-212.97297421335242
1.39702728	6.79463268	-197.24799741117607
1.52402976	6.79463268	-182.60882523369443
1.65103224	6.79463268	-169.00696259519444
1.77803472	6.79463268	-156.3917421119671
1.9050372	6.79463268	-144.71040669917025
2.03203968	6.79463268	-133.9080197249384
2.15904216	6.79463268	-123.92869177919015
2.28604464	6.79463268	-114.71718041103782
2.41304712	6.79463268	-106.22140386587952
2.5400496	6.79463268	-98.39278382159036
2.66705208	6.79463268	-91.18524760593618
2.79405456	6.79463268	-84.554878894799
2.92105704	6.79463268	-78.45907584085639
3.04805952	6.79463268	-72.85689933548541
3.175062	6.79463268	-67.71009662592694
3.30206448	6.79463268	-62.98297372985471
3.42906696	6.79463268	-58.64168309337254
3.55606944	6.79463268	-54.653691948839025
3.68307192	6.79463268	-50.98833470705221
3.8100744	6.79463268	-47.61704607551998
3.93707688	6.79463268	-44.51399656941813
4.06407936	6.79463268	-41.65688488084711
4.19108184	6.79463268	-39.02564252727512
4.31808432	6.79463268	-36.60221674438096
4.4450868	6.79463268	-34.37040269287101
4.57208928	6.79463268	-32.31491499102913
4.69909176	6.79463268	-30.42125057445783
4.82609424	6.79463268	-28.675526918914247
4.95309672	6.79463268	-27.064341523434116
5.0800992	6.79463268	-25.574961359734985
5.20710168	6.79463268	-24.19594356468626
5.33410416	6.79463268	-22.917251794345354
5.46110664	6.79463268	-21.7302472358351
5.58810912	6.79463268	-20.62848090544679
5.7151116	6.79463268	-19.606716336013832
5.84211408	6.79463268	-18.659972705625787
5.96911656	6.79463268	-17.7834285987493
6.09611904	6.79463268	-16.971431415474484
6.22312152	6.79463268	-16.21775204100879
6.350124	6.79463268	-15.516696360828433
0.0	6.92163516	-405.18126496363266
0.12700248	6.92163516	-379.96577476392264
0.25400496	6.92163516	-355.3899557824432
0.38100744	6.92163516	-331.67250047453416
0.50800992	6.92163516	-308.96022837579005
0.6350124	6.92163516	-287.3483780262255
0.76201488	6.92163516	-266.8971421669521
0.88901736	6.92163516	-247.63553210022087
1.01601984	6.92163516	-229.5666190069561
1.14302232	6.92163516	-212.67152798952787
1.2700248	6.92163516	-196.91364207822204
1.39702728	6.92163516	-182.24781472733804
1.52402976	6.92163516	-168.6248285125295
1.65103224	6.92163516	-155.993276596164
1.77803472	6.92163516	-144.29934490840984
1.9050372	6.92163516	-133.4870581523981
2.03203968	6.92163516	-123.49969332399307
2.15904216	6.92163516	-114.28137065704804
2.28604464	6.92163516	-105.77961217480265
2.41304712	6.92163516	-97.94561514144488
2.5400496	6.92163516	-90.73317006623152
2.66705208	6.92163516	-84.09828579758371
2.79405456	6.92163516	-77.99835224163927
2.92105704	6.92163516	-72.39242593035073
3.04805952	6.92163516	-67.24220325649236
3.175062	6.92163516	-62.511916161977716
3.30206448	6.92163516	-58.16766058038807
3.42906696	6.92163516	-54.1768993576621
3.55606944	6.92163516	-50.50899407424019
3.68307192	6.92163516	-47.135419044241424
3.8100744	6.92163516	-44.03037033715067
3.93707688	6.92163516	-41.17153436436545
4.06407936	6.92163516	-38.53882630500408
4.19108184	6.92163516	-36.11416894197947
4.31808432	6.92163516	-33.8813049385444
4.4450868	6.92163516	-31.824852265134666
4.57208928	6.92163516	-29.930224549392186
4.69909176	6.92163516	-28.183492410337973
4.82609424	6.92163516	-26.571260813754147
4.95309672	6.92163516	-25.08092132513044
5.0800992	6.92163516	-23.70116718962542
5.20710168	6.92163516	-22.422059036186493
5.33410416	6.92163516	-21.235007957021615
5.46110664	6.92163516	-20.133466524854512
5.58810912	6.92163516	-19.11203700802541
5.7151116	6.92163516	-18.16560676072089
5.84211408	6.92163516	-17.289252836951334
5.96911656	6.92163516	-16.477293800188853
6.09611904	6.92163516	-15.72352828024093
6.22312152	6.92163516	-15.022290972206406
6.350124	6.92163516	-14.368455450447478
0.0	7.04863764	-380.2900197544289
0.12700248	7.04863764	-355.61844939973537
0.25400496	7.04863764	-331.81422477929783
0.38100744	7.04863764	-309.0224656920756
0.50800992	7.04863764	-287.33785255409924
0.6350124	7.04863764	-266.82131059866856
0.76201488	7.04863764	-247.50215581807902
0.88901736	7.04863764	-229.38329232258226
1.01601984	7.04863764	-212.44542706665507
1.14302232	7.04863764	-196.65152774064802
1.2700248	7.04863764	-181.95601177497798
1.39702728	7.04863764	-168.30916775860504
1.52402976	7.04863764	-155.65898127393856
1.65103224	7.04863764	-143.95066345699186
1.77803472	7.04863764	-133.12725434213857
1.9050372	7.04863764	-123.13122517637392
2.03203968	7.04863764	-113.90605274287887
2.15904216	7.04863764	-105.39872379831377
2.28604464	7.04863764	-97.5600250099977
2.41304712	7.04863764	-90.34346277025578
2.5400496	7.04863764	-83.70485821305287
2.66705208	7.04863764	-77.60151598850933
2.79405456	7.04863764	-71.9924401554858
2.92105704	7.04863764	-66.83924471773629
3.04805952	7.04863764	-62.10606855488326
3.175062	7.04863764	-57.75896748822727
3.30206448	7.04863764	-53.76545520895555
3.42906696	7.04863764	-50.094968730938824
3.55606944	7.04863764	-46.71906114256934
3.68307192	7.04863764	-43.61197840079325
3.8100744	7.04863764	-40.75139586119307
3.93707688	7.04863764	-38.117208303378675
4.06407936	7.04863764	-35.691309102418366
4.19108184	7.04863764	-33.457387594497206
4.31808432	7.04863764	-31.399978491033266
4.4450868	7.04863764	-29.50442643769487
4.57208928	7.04863764	-27.75676589198511
4.69909176	7.04863764	-26.14361200111418
4.82609424	7.04863764	-24.65245514002551
4.95309672	7.04863764	-23.272093840247173
5.0800992	7.04863764	-21.992661948999473
5.20710168	7.04863764	-20.805604409181853
5.33410416	7.04863764	-19.70428129409166
5.46110664	7.04863764	-18.683149645530857
5.58810912	7.04863764	-17.736978178655615
5.7151116	7.04863764	-16.860752893136716
5.84211408	7.04863764	-16.048770913023155
5.96911656	7.04863764	-15.294863609325764
6.09611904	7.04863764	-14.59339831005796
6.22312152	7.04863764	-13.939278926001775
6.350124	7.04863764	-13.328502766996287
0.0	7.17564012	-355.915418629717
0.12700248	7.17564012	-332.02645382969007
0.25400496	7.17564012	-309.1566251365135
0.38100744	7.17564012	-287.4001443088721
0.50800992	7.17564012	-266.81859163940953
0.6350124	7.17564012	-247.44158189781942
0.76201488	7.17564012	-229.27192337611945
0.88901736	7.17564012	-212.29001602504016
1.01601984	7.17564012	-196.45849235196036
1.14302232	7.17564012	-181.73137135876004
1.2700248	7.17564012	-168.05845860541558
1.39702728	7.17564012	-155.3871546732696
1.52402976	7.17564012	-143.66187333581144
1.65103224	7.17564012	-132.82486798403164
1.77803472	7.17564012	-122.81795010421544
1.9050372	7.17564012	-113.58405702560809
2.03203968	7.17564012	-105.06973949591158
2.15904216	7.17564012	-97.22544840381906
2.28604464	7.17564012	-90.00444058056544
2.41304712	7.17564012	-83.36234912412893
2.5400496	7.17564012	-77.25624501503931
2.66705208	7.17564012	-71.64483877493537
2.79405456	7.17564012	-66.48947558846011
2.92105704	7.17564012	-61.754064400445074
3.04805952	7.17564012	-57.404580310519314
3.175062	7.17564012	-53.408646353228086
3.30206448	7.17564012	-49.735829387364305
3.42906696	7.17564012	-46.35780501622868
3.55606944	7.17564012	-43.248895853110355
3.68307192	7.17564012	-40.38676701707561
3.8100744	7.17564012	-37.7512881181643
3.93707688	7.17564012	-35.324317590644654
4.06407936	7.17564012	-33.08948749374913
4.19108184	7.17564012	-31.03125052320184
4.31808432	7.17564012	-29.134885740823233
4.4450868	7.17564012	-27.386394713648336
4.57208928	7.17564012	-25.772404262084493
4.69909176	7.17564012	-24.280499096977444
4.82609424	7.17564012	-22.899577618054582
4.95309672	7.17564012	-21.619843247376604
5.0800992	7.17564012	-20.432773303072373
5.20710168	7.17564012	-19.331640665733804
5.33410416	7.17564012	-18.31076526646721
5.46110664	7.17564012	-17.364803862184147
5.58810912	7.17564012	-16.4886568028883
5.7151116	7.17564012	-15.676605884235181
5.84211408	7.17564012	-14.922521731919273
5.96911656	7.17564012	-14.22080934267004
6.09611904	7.17564012	-13.566406574946875
6.22312152	7.17564012	-12.955331628798653
6.350124	7.17564012	-12.384870575697997
0.0	7.3026426	-332.29690284056096
0.12700248	7.3026426	-309.35179350212235
0.25400496	7.3026426	-287.525363375246
0.38100744	7.3026426	-266.879944301746
0.50800992	7.3026426	-247.44559021127156
0.6350124	7.3026426	-229.2251919951173
0.76201488	7.3026426	-212.19898123427086
0.88901736	7.3026426	-196.32917653307638
1.01601984	7.3026426	-181.56929325466507
1.14302232	7.3026426	-167.86857904374958
1.2700248	7.3026426	-155.1738317553957
1.39702728	7.3026426	-143.42885371730839
1.52402976	7.3026426	-132.57533301243106
1.65103224	7.3026426	-122.55459096996825
1.77803472	7.3026426	-113.3091624691946
1.9050372	7.3026426	-104.78539559011031
2.03203968	7.3026426	-96.93364157904863
2.15904216	7.3026426	-89.70705808665917
2.28604464	7.3026426	-83.06116665020991
2.41304712	7.3026426	-76.9526531958192
2.5400496	7.3026426	-71.33963720411725
2.66705208	7.3026426	-66.18296091870813
2.79405456	7.3026426	-61.44612805283135
2.92105704	7.3026426	-57.09495795945636
3.04805952	7.3026426	-53.09720836405042
3.175062	7.3026426	-49.42260315160311
3.30206448	7.3026426	-46.04296241192887
3.42906696	7.3026426	-42.9326960741036
3.55606944	7.3026426	-40.06945002814337
3.68307192	7.3026426	-37.433057385676534
3.8100744	7.3026426	-35.005331800904145
3.93707688	7.3026426	-32.76984253939175
4.06407936	7.3026426	-30.71096488728355
4.19108184	7.3026426	-28.813919962463984
4.31808432	7.3026426	-27.064683722351397
4.4450868	7.3026426	-25.44990130799788
4.57208928	7.3026426	-23.957260347170568
4.69909176	7.3026426	-22.575767400425587
4.82609424	7.3026426	-21.295702566511903
4.95309672	7.3026426	-20.108581693010045
5.0800992	7.3026426	-19.00759451441388
5.20710168	7.3026426	-17.9869265557858
5.33410416	7.3026426	-17.041124898482504
5.46110664	7.3026426	-16.16500626690148
5.58810912	7.3026426	-15.35284288209555
5.7151116	7.3026426	-14.598552996982962
5.84211408	7.3026426	-13.896585814039161
5.96911656	7.3026426	-13.24191784340062
6.09611904	7.3026426	-12.630584608863296
6.22312152	7.3026426	-12.059861457228118
6.350124	7.3026426	-11.527308309064178
0.0	7.42964508	-309.5958769444857
0.12700248	7.42964508	-287.7019606492258
0.25400496	7.42964508	-266.9944583525779
0.38100744	7.42964508	-247.50386674572567
0.50800992	7.42964508	-229.23321705862628
0.6350124	7.42964508	-212.16265304159316
0.76201488	7.42964508	-196.25403122552805
0.88901736	7.42964508	-181.4604089085008
1.01601984	7.42964508	-167.7305247865061
1.14302232	7.42964508	-155.0106288071697
1.2700248	7.42964508	-143.24398127969974
1.39702728	7.42964508	-132.3717711707851
1.52402976	7.42964508	-122.33488249084735
1.65103224	7.42964508	-113.07550212786944
1.77803472	7.42964508	-104.53998267359148
1.9050372	7.42964508	-96.67881841123051
2.03203968	7.42964508	-89.445231139481
2.15904216	7.42964508	-82.794727679837
2.28604464	7.42964508	-76.68355552865326
2.41304712	7.42964508	-71.0690929182121
2.5400496	7.42964508	-65.91155736438695
2.66705208	7.42964508	-61.17395227768295
2.79405456	7.42964508	-56.821866111248696
2.92105704	7.42964508	-52.82313041237963
3.04805952	7.42964508	-49.147577365602004
3.175062	7.42964508	-45.767133379947346
3.30206448	7.42964508	-42.6562638051278
3.42906696	7.42964508	-39.79256447492211
3.55606944	7.42964508	-37.155807097663505
3.68307192	7.42964508	-34.72774211008063
3.8100744	7.42964508	-32.49187166481138
3.93707688	7.42964508	-30.432523155782516
4.06407936	7.42964508	-28.53489249597303
4.19108184	7.42964508	-26.78495692760575
4.31808432	7.42964508	-25.169400025910498
4.4450868	7.42964508	-23.676020567410752
4.57208928	7.42964508	-22.293936920501302
4.69909176	7.42964508	-21.01350906938236
4.82609424	7.42964508	-19.82629438546629
4.95309672	7.42964508	-18.725401785006593
5.0800992	7.42964508	-17.704884301081904
5.20710168	7.42964508	-16.759181091384484
5.33410416	7.42964508	-15.883027026238976
5.46110664	7.42964508	-15.070692059635011
5.58810912	7.42964508	-14.316153287680255
5.7151116	7.42964508	-13.61391295705895
5.84211408	7.42964508	-12.958992698818847
5.96911656	7.42964508	-12.347442054820002
6.09611904	7.42964508	-11.776510978012173
6.22312152	7.42964508	-11.24373354567314
6.350124	7.42964508	-10.746831977424712
0.0	7.55664756	-287.9191931527427
0.12700248	7.55664756	-267.1523108931857
0.25400496	7.55664756	-247.60745214295184
0.38100744	7.55664756	-229.28773212274461
0.50800992	7.55664756	-212.17323073924388
0.6350124	7.55664756	-196.22560404885954
0.76201488	7.55664756	-181.3976227689075
0.88901736	7.55664756	-167.6376666397967
1.01601984	7.55664756	-154.8915537271954
1.14302232	7.55664756	-143.1020023330082
1.2700248	7.55664756	-132.20967108169694
1.39702728	7.55664756	-122.15498651120339
1.52402976	7.55664756	-112.87978699916127
1.65103224	7.55664756	-104.3305768024006
1.77803472	7.55664756	-96.45818471068937
1.9050372	7.55664756	-89.21602995200338
2.03203968	7.55664756	-82.55969113886604
2.15904216	7.55664756	-76.44500248856383
2.28604464	7.55664756	-70.82858710457751
2.41304712	7.55664756	-65.67002239909633
2.5400496	7.55664756	-60.93179493018712
2.66705208	7.55664756	-56.579210035310005
2.79405456	7.55664756	-52.580077282693054
2.92105704	7.55664756	-48.90425515606851
3.04805952	7.55664756	-45.523710810152416
3.175062	7.55664756	-42.412913755456955
3.30206448	7.55664756	-39.54937064005024
3.42906696	7.55664756	-36.912761844921405
3.55606944	7.55664756	-34.48475265020369
3.68307192	7.55664756	-32.248772128092185
3.8100744	7.55664756	-30.189130923307264
3.93707688	7.55664756	-28.291033892638556
4.06407936	7.55664756	-26.540487017633794
4.19108184	7.55664756	-24.92423157581725
4.31808432	7.55664756	-23.430179479592038
4.4450868	7.55664756	-22.04755741883712
4.57208928	7.55664756	-20.76680271659593
4.69909176	7.55664756	-19.579512881054956
4.82609424	7.55664756	-18.478717197036378
4.95309672	7.55664756	-17.458338719365816
5.0800992	7.55664756	-16.51271105042182
5.20710168	7.55664756	-15.636489610120393
5.33410416	7.55664756	-14.823950616849682
5.46110664	7.55664756	-14.069142849018998
5.58810912	7.55664756	-13.36663179148146
5.7151116	7.55664756	-12.711491765437147
5.84211408	7.55664756	-12.09978372371497
5.96911656	7.55664756	-11.528717838522311
6.09611904	7.55664756	-10.995789763406213
6.22312152	7.55664756	-10.498688521923958
6.350124	7.55664756	-10.035148013698214
0.0	7.68365004	-267.3443756175725
0.12700248	7.68365004	-247.7488458750278
0.25400496	7.68365004	-229.38268809575746
0.38100744	7.68365004	-212.22589538115236
0.50800992	7.68365004	-196.2401173666728
0.6350124	7.68365004	-181.37805270118932
0.76201488	7.68365004	-167.58790656662234
0.88901736	7.68365004	-154.81520998567262
1.01601984	7.68365004	-143.00217337246713
1.14302232	7.68365004	-132.0889259014051
1.2700248	7.68365004	-122.01544298976376
1.39702728	7.68365004	-112.72322553847565
1.52402976	7.68365004	-104.15897279770321
1.65103224	7.68365004	-96.27389893732622
1.77803472	7.68365004	-89.02165634046258
1.9050372	7.68365004	-82.35792201077075
2.03203968	7.68365004	-76.23817771188732
2.15904216	7.68365004	-70.61837766368114
2.28604464	7.68365004	-65.45752686721738
2.41304712	7.68365004	-60.71764481396907
2.5400496	7.68365004	-56.363766455016936
2.66705208	7.68365004	-52.36365171452511
2.79405456	7.68365004	-48.68715582580657
2.92105704	7.68365004	-45.30625935172146
3.04805952	7.68365004	-42.195411707026416
3.175062	7.68365004	-39.33200981739881
3.30206448	7.68365004	-36.695624731004536
3.42906696	7.68365004	-34.267821119270124
3.55606944	7.68365004	-32.03194093064414
3.68307192	7.68365004	-29.972261710000137
3.8100744	7.68365004	-28.073983006792226
3.93707688	7.68365004	-26.323127626176433
4.06407936	7.68365004	-24.70648339273445
4.19108184	7.68365004	-23.212061185905895
4.31808432	7.68365004	-21.829182875220287
4.4450868	7.68365004	-20.548353053726697
4.57208928	7.68365004	-19.361202565305902
4.69909176	7.68365004	-18.260682131005044
4.82609424	7.68365004	-17.24058985329992
4.95309672	7.68365004	-16.295158363685328
5.0800992	7.68365004	-15.418967904488511
5.20710168	7.68365004	-14.606309960972364
5.33410416	7.68365004	-13.851317258858314
5.46110664	7.68365004	-13.148628369763175
5.58810912	7.68365004	-12.493377786446647
5.7151116	7.68365004	-11.881636791881727
5.84211408	7.68365004	-11.310564854610305
5.96911656	7.68365004	-10.777609665554522
6.09611904	7.68365004	-10.280419551069073
6.22312152	7.68365004	-9.816706818950317
6.350124	7.68365004	-9.384082570307324
0.0	7.81065252	-247.91720426672978
0.12700248	7.81065252	-229.50857732132982
0.25400496	7.81065252	-212.3123926717765
0.38100744	7.81065252	-196.29047914710327
0.50800992	7.81065252	-181.3956705458047
0.6350124	7.81065252	-167.57617548392076
0.76201488	7.81065252	-154.77738249354078
0.88901736	7.81065252	-142.94106214385582
1.01601984	7.81065252	-132.00685550624743
1.14302232	7.81065252	-121.91432585097466
1.2700248	7.81065252	-112.60466594536857
1.39702728	7.81065252	-104.02474058008703
1.52402976	7.81065252	-96.12609684783186
1.65103224	7.81065252	-88.86258387536357
1.77803472	7.81065252	-82.18995843790647
1.9050372	7.81065252	-76.06342577115916
2.03203968	7.81065252	-70.43841345837318
2.15904216	7.81065252	-65.2734695779178
2.28604464	7.81065252	-60.53023577352355
2.41304712	7.81065252	-56.173533936884645
2.5400496	7.81065252	-52.17109983744582
2.66705208	7.81065252	-48.492798115861135
2.79405456	7.81065252	-45.11062716181755
2.92105704	7.81065252	-41.99901721896277
3.04805952	7.81065252	-39.135257404621704
3.175062	7.81065252	-36.498807909885656
3.30206448	7.81065252	-34.071128310974075
3.42906696	7.81065252	-31.835457777024725
3.55606944	7.81065252	-29.775990616938238
3.68307192	7.81065252	-27.87787165526713
3.8100744	7.81065252	-26.127100053604476
3.93707688	7.81065252	-24.510477282367088
4.06407936	7.81065252	-23.016089166093856
4.19108184	7.81065252	-21.633334719163916
4.31808432	7.81065252	-20.352771955782803
4.4450868	7.81065252	-19.16605562586394
4.57208928	7.81065252	-18.06605976865245
4.69909176	7.81065252	-17.04646497874401
4.82609424	7.81065252	-16.101409498991345
4.95309672	7.81065252	-15.225404214841564
5.0800992	7.81065252	-14.412764487544127
5.20710168	7.81065252	-13.657717430145684
5.33410416	7.81065252	-12.954983102142473
5.46110664	7.81065252	-12.299762609170822
5.58810912	7.81065252	-11.68813722438163
5.7151116	7.81065252	-11.11720762549401
5.84211408	7.81065252	-10.584366499137289
5.96911656	7.81065252	-10.08721599354558
6.09611904	7.81065252	-9.623444050595456
6.22312152	7.81065252	-9.19067485563942
6.350124	7.81065252	-8.786690837762167
0.0	7.937655	-229.6439343817602
0.12700248	7.937655	-212.41268487632175
0.25400496	7.937655	-196.35822545744895
0.38100744	7.937655	-181.43362693538674
0.50800992	7.937655	-167.58719325212738
0.6350124	7.937655	-154.76425396253768
0.76201488	7.937655	-142.9062154086617
0.88901736	7.937655	-131.9522999789084
1.01601984	7.937655	-121.84172067629314
1.14302232	7.937655	-112.51540903385967
1.2700248	7.937655	-103.92036583993983
1.39702728	7.937655	-96.00841074399946
1.52402976	7.937655	-88.73354799000538
1.65103224	7.937655	-82.05159167622419
1.77803472	7.937655	-75.91752959408434
1.9050372	7.937655	-70.28637950625021
2.03203968	7.937655	-65.11632967999319
2.15904216	7.937655	-60.36872097872026
2.28604464	7.937655	-56.008211363476576
2.41304712	7.937655	-52.002532644823496
2.5400496	7.937655	-48.321570049257474
2.66705208	7.937655	-44.93734573710424
2.79405456	7.937655	-41.824283215237706
2.92105704	7.937655	-38.95959474952687
3.04805952	7.937655	-36.32265476542556
3.175062	7.937655	-33.89483503064588
3.30206448	7.937655	-31.659272579611763
3.42906696	7.937655	-29.600036338659866
3.55606944	7.937655	-27.70217222719804
3.68307192	7.937655	-25.95161957562102
3.8100744	7.937655	-24.33516462368419
3.93707688	7.937655	-22.840950598199072
4.06407936	7.937655	-21.458442037783367
4.19108184	7.937655	-20.17824158336288
4.31808432	7.937655	-18.99202236973599
4.4450868	7.937655	-17.892586711948486
4.57208928	7.937655	-16.873507419420076
4.69909176	7.937655	-15.928836461611445
4.82609424	7.937655	-15.053021992655529
4.95309672	7.937655	-14.240409507032009
5.0800992	7.937655	-13.485326278217325
5.20710168	7.937655	-12.782578262415443
5.33410416	7.937655	-12.12743633853011
5.46110664	7.937655	-11.515990111320336
5.58810912	7.937655	-10.945274285287413
5.7151116	7.937655	-10.41262030771307
5.84211408	7.937655	-9.91557921841082
5.96911656	7.937655	-9.451811836582454
6.09611904	7.937655	-9.01895584221953
6.22312152	7.937655	-8.614810240557379
6.350124	7.937655	-8.237352254444813


==> anc/Data/MainText/Data_Fig3_b.txt <==
#########
## 2D PES of the first excited quartet state (1^4A_2) calculated in C2v
## subspace of perimetric coordinates
##
## Data are ab-initio data resulting from MRCI(lcECP+CPP)/UET15 (see paper and
## SI for detailed information) calculations
#########
#
#R1[ANG]#R2=R3[ANG]	#energy 1^4A_2 [cm-1]
6.5	2.0	13596.019879713185
6.0	2.0	13422.446173831384
5.5	2.0	13122.209269483974
5.0	2.0	12466.715365794478
4.5	2.0	11300.17478614998
4.0	2.0	9768.097015494173
3.5	2.0	8048.484757742281
3.0	2.0	6377.213981994182
2.75	2.0	5678.773282706279
2.5	2.0	5171.642034150475
2.25	2.0	4961.830872109381
2.0	2.0	5183.783370682081
1.75	2.0	5994.759686502484
1.6	2.0	6830.602477901884
1.5	2.0	7552.99005406908
1.4	2.0	8411.043678024473
1.3	2.0	9408.959704693685
1.2	2.0	10545.324717459478
1.1	2.0	11814.258990984179
1.0	2.0	13205.930061843774
0.8	2.0	16300.133874748684
0.6	2.0	19696.56083740248
0.4	2.0	23276.944850683372
0.2	2.0	27036.797658407882
0.0	2.0	34205.99351076168
6.5	2.1	13084.341116823774
6.0	2.1	12914.428247770384
5.5	2.1	12632.346284816582
5.0	2.1	12065.950301921881
4.5	2.1	11017.118355838978
4.0	2.1	9558.970614298672
3.5	2.1	7867.991016776579
3.0	2.1	6168.561645999475
2.75	2.1	5424.349512625078
2.5	2.1	4840.138774013275
2.25	2.1	4512.612394171677
2.0	2.1	4566.344173088284
1.75	2.1	5152.49067793668
1.6	2.1	5827.958967702476
1.5	2.1	6436.085856745376
1.4	2.1	7175.634154232279
1.3	2.1	8054.496167857985
1.2	2.1	9075.417525243773
1.1	2.1	10237.47204345108
1.0	2.1	11535.693011602978
0.8	2.1	14501.482218494875
0.6	2.1	17869.737417641874
0.4	2.1	21536.326676094173
0.2	2.1	25506.899270827973
0.0	2.1	31873.97460868188
6.5	2.25	12596.040791521975
6.0	2.25	12427.005820988574
5.5	2.25	12156.876446384578
5.0	2.25	11664.40610311278
4.5	2.25	10765.811125503782
4.0	2.25	9430.652577122883
3.5	2.25	7800.520126021979
3.0	2.25	6083.7654279526805
2.75	2.25	5288.374005608573
2.5	2.25	4613.386365282479
2.25	2.25	4140.253931659977
2.0	2.25	3979.1990586733777
1.75	2.25	4268.205446203679
1.6	2.25	4724.034499996976
1.5	2.25	5169.844536930783
1.4	2.25	5737.092081389873
1.3	2.25	6436.616985349977
1.2	2.25	7275.479747658183
1.1	2.25	8258.227882648074
1.0	2.25	9386.292364907276
0.8	2.25	12066.689931424982
0.6	2.25	15263.256711761875
0.4	2.25	18902.19875107308
0.2	2.25	22979.35700512008
0.0	2.25	28548.966885376376
6.5	2.4	12330.489657699783
6.0	2.4	12162.10213732488
5.5	2.4	11899.75972259328
5.0	2.4	11451.493764549774
4.5	2.4	10665.770199657183
4.0	2.4	9455.602453061283
3.5	2.4	7904.44575281958
3.0	2.4	6197.92515674718
2.75	2.4	5370.889882249674
2.5	2.4	4628.251381972377
2.25	2.4	4041.872234016182
2.0	2.4	3706.793732156275
1.75	2.4	3745.8624110425762
1.6	2.4	4009.993544008673
1.5	2.4	4308.331992806583
1.4	2.4	4718.642008337875
1.3	2.4	5247.788757028978
1.2	2.4	5906.941302800573
1.1	2.4	6704.171922544075
1.0	2.4	7645.492026375176
0.8	2.4	9971.273459470376
0.6	2.4	12878.25663400008
0.4	2.4	16330.959086532175
0.2	2.4	20327.640383250775
0.0	2.4	25374.731648641973
6.5	2.5	12229.709102350083
6.0	2.5	12064.365695093275
5.5	2.5	11809.066221238383
5.0	2.5	11384.643986998077
4.5	2.5	10658.67019537668
4.0	2.5	9527.767906151574
3.5	2.5	8036.718722827973
3.0	2.5	6350.201044533783
2.75	2.5	5511.3799824052785
2.5	2.5	4736.27021061948
2.25	2.5	4089.816466939678
2.0	2.5	3658.322760120776
1.75	2.5	3554.243501082183
1.6	2.5	3706.2296823571796
1.5	2.5	3918.051232009075
1.4	2.5	4231.8341105200825
1.3	2.5	4656.243176282573
1.2	2.5	5201.81540628288
1.1	2.5	5878.460080065479
1.0	2.5	6694.273616731082
0.8	2.5	8765.613721774678
0.6	2.5	11436.292951675983
0.4	2.5	14696.441532323877
0.2	2.5	18552.694181783278
0.0	2.5	23316.968244210184
6.5	2.6	12168.675402493382
6.0	2.6	12008.537933460175
5.5	2.6	11762.236919435274
5.0	2.6	11360.161592021585
4.5	2.6	10685.689717075977
4.0	2.6	9629.268338287684
3.5	2.6	8202.29477319258
3.0	2.6	6544.975999673584
2.75	2.6	5700.962167799284
2.5	2.6	4901.912103373077
2.25	2.6	4206.511127710683
2.0	2.6	3692.938298764382
1.75	2.6	3463.8023955517747
1.6	2.6	3515.8990884748778
1.5	2.6	3649.442816590984
1.4	2.6	3874.3691964001778
1.3	2.6	4201.799007404577
1.2	2.6	4640.9018996455825
1.1	2.6	5202.410182530184
1.0	2.6	5895.925871120884
0.8	2.6	7709.633486992674
0.6	2.6	10123.898311918678
0.4	2.6	13152.143414269683
0.2	2.6	16812.18574450908
0.0	2.6	21304.78094144418
6.5	2.75	12127.79825265588
6.0	2.75	11978.357977088872
5.5	2.75	11748.36173332668
5.0	2.75	11377.660304271472
4.5	2.75	10770.23573404458
4.0	2.75	9816.396797318277
3.5	2.75	8489.709969655378
3.0	2.75	6890.804368910874
2.75	2.75	6049.911466275175
2.5	2.75	5229.091713299275
2.25	2.75	4478.721121807079
2.0	2.75	3865.969902310076
1.75	2.75	3479.681385032274
1.6	2.75	3403.2142291939817
1.5	2.75	3434.67372265818
1.4	2.75	3543.267574835873
1.3	2.75	3739.3615725019745
1.2	2.75	4033.6265721670725
1.1	2.75	4435.943321673781
1.0	2.75	4956.916835143673
0.8	2.75	6393.4572993604725
0.6	2.75	8407.845932665376
0.4	2.75	11041.989220910573
0.2	2.75	14331.71639744358
0.0	2.75	18394.068892950778
6.5	2.9	12126.59772642978
6.0	2.9	11987.483732204282
5.5	2.9	11774.547251431975
5.0	2.9	11435.202162764872
4.5	2.9	10886.807489022776
4.0	2.9	10025.837047234685
3.5	2.9	8801.054485027076
3.0	2.9	7274.586485914078
2.75	2.9	6448.034055602574
2.5	2.9	5620.149414286976
2.25	2.9	4834.090053210479
2.0	2.9	4147.382467642377
1.75	2.9	3636.480644943184
1.6	2.9	3454.8192989458757
1.5	2.9	3401.3552790778735
1.4	2.9	3411.986630155082
1.3	2.9	3496.0673609080754
1.2	2.9	3663.6691621075765
1.1	2.9	3925.1929364692805
1.0	2.9	4290.6884273008745
0.8	2.9	5375.369359447979
0.6	2.9	6995.039454936782
0.4	2.9	9211.673959786676
0.2	2.9	12077.316893009582
0.0	2.9	15680.774274142375
6.5	3.0	12139.12094881758
6.0	3.0	12006.95113188528
5.5	3.0	11805.30003658758
5.0	3.0	11486.06540826738
4.5	3.0	10973.846737788184
4.0	3.0	10170.23160105798
3.5	3.0	9012.97918775508
3.0	3.0	7540.776290909576
2.75	3.0	6729.047177108278
2.5	3.0	5903.491161616973
2.25	3.0	5102.944280214175
2.0	3.0	4379.204740326184
1.75	3.0	3801.2512234156766
1.6	3.0	3561.1767046438763
1.5	3.0	3459.8277100024834
1.4	3.0	3414.6225204613834
1.3	3.0	3434.217215427777
1.2	3.0	3527.9679983785727
1.1	3.0	3705.9750917863794
1.0	3.0	3978.417728990575
0.8	3.0	4847.469226655278
0.6	3.0	6216.11740882788
0.4	3.0	8155.366707805973
0.2	3.0	10726.202539027685
0.0	3.0	14010.085106163773
6.5	3.1	12158.318394703674
6.0	3.1	12032.794269567776
5.5	3.1	11842.121295262683
5.0	3.1	11542.257497786284
4.5	3.1	11064.145184809082
4.0	3.1	10314.716139479578
3.5	3.1	9224.067692142784
3.0	3.1	7809.764397437574
2.75	3.1	7016.444815600673
2.5	3.1	6198.127073406783
2.25	3.1	5389.6681315924825
2.0	3.1	4637.616364434482
1.75	3.1	4004.116013417284
1.6	3.1	3714.117600559382
1.5	3.1	3571.281316609082
1.4	3.1	3477.2408271466797
1.3	3.1	3439.9652559874726
1.2	3.1	3468.1128772849843
1.1	3.1	3570.9959995900736
1.0	3.1	3758.765324540283
0.8	3.1	4429.227397995783
0.6	3.1	5560.816642812781
0.4	3.1	7230.548901404573
0.2	3.1	9506.658836238174
0.0	3.1	12473.545416280078
6.5	3.25	12194.119096349277
6.0	3.25	12077.938006212482
5.5	3.25	11902.964052191275
5.0	3.25	11630.633347048382
4.5	3.25	11200.245792364683
4.0	3.25	10526.763748000378
3.5	3.25	9533.489609755683
3.0	3.25	8210.994747525781
2.75	3.25	7450.93654586538
2.5	3.25	6651.469479642174
2.25	3.25	5841.989980798374
2.0	3.25	5062.014456465478
1.75	3.25	4364.484576892084
1.6	3.25	4013.9638400653785
1.5	3.25	3819.7792716802833
1.4	3.25	3664.487802477484
1.3	3.25	3555.068725690975
1.2	3.25	3499.1663426836767
1.1	3.25	3505.100936678884
1.0	3.25	3581.842435804678
0.8	3.25	3986.173962414774
0.6	3.25	4792.420599958682
0.4	3.25	6082.77120787878
0.2	3.25	7930.234021844579
0.0	3.25	10418.444239110175
6.5	3.4	12233.172412011476
6.0	3.4	12125.612285341074
5.5	3.4	11965.301431350174
5.0	3.4	11719.013585803079
4.5	3.4	11332.07103412788
4.0	3.4	10728.634317928085
3.5	3.4	9828.882709018984
3.0	3.4	8601.927347974375
2.75	3.4	7880.566913075576
2.5	3.4	7108.031578699675
2.25	3.4	6308.746676419382
2.0	3.4	5516.035039307577
1.75	3.4	4774.798981915973
1.6	3.4	4379.000628920282
1.5	3.4	4145.091152505177
1.4	3.4	3941.4384485818823
1.3	3.4	3774.095627445779
1.2	3.4	3649.7369125951755
1.1	3.4	3575.6883671794767
1.0	3.4	3559.9256992528767
0.8	3.4	3738.235667650082
0.6	3.4	4259.687635813379
0.4	3.4	5204.3130275722815
0.2	3.4	6651.561658986774
0.0	3.4	8685.029221877572
6.5	3.5	12259.15820820348
6.0	3.5	12156.970820475477
5.5	3.5	12005.840590257481
5.0	3.5	11775.444902668678
4.5	3.5	11415.76987902468
4.0	3.5	10855.894487387284
3.5	3.5	10015.976052108785
3.0	3.5	8853.715227749275
2.75	3.5	8160.498024655377
2.5	3.5	7409.638004738283
2.25	3.5	6622.474686272882
2.0	3.5	5828.580080905378
1.75	3.5	5068.085124731275
1.6	3.5	4649.547005321277
1.5	3.5	4394.864255176678
1.4	3.5	4165.3332976300835
1.3	3.5	3966.4344141925835
1.2	3.5	3804.236078383677
1.1	3.5	3685.4278769257758
1.0	3.5	3617.3292887293765
0.8	3.5	3665.7058866739762
0.6	3.5	4019.942328986575
0.4	3.5	4757.572418207276
0.2	3.5	5958.318118937277
0.0	3.5	7701.765321507173
6.5	3.6	12284.323169279278
6.0	3.6	12187.227592967274
5.5	3.6	12044.79733708248
5.0	3.6	11829.400545707878
4.5	3.6	11495.37113257938
4.0	3.6	10976.592365409477
3.5	3.6	10194.266267789277
3.0	3.6	9096.833859639182
2.75	3.6	8433.199641922982
2.5	3.6	7706.508168261475
2.25	3.6	6935.149217902375
2.0	3.6	6145.216129606382
1.75	3.6	5372.459125854176
1.6	3.6	4936.4947208221765
1.5	3.6	4665.120925066079
1.4	3.6	4414.274591453883
1.3	3.6	4188.911457130976
1.2	3.6	3994.524972086276
1.1	3.6	3837.198973063376
1.0	3.6	3723.6252415309727
0.8	3.6	3657.609467573274
0.6	3.6	3862.230054614883
0.4	3.6	4411.467510936174
0.2	3.6	5383.8432749122785
0.0	3.6	6858.870810245881
6.5	3.75	12319.70906387418
6.0	3.75	12229.757386768682
5.5	3.75	12099.481635893273
5.0	3.75	11904.917376398284
4.5	3.75	11606.352868731483
4.0	3.75	11144.650673839382
3.5	3.75	10444.135939297974
3.0	3.75	9443.079230673484
2.75	3.75	8825.765133618783
2.5	3.75	8139.149727395281
2.25	3.75	7397.424241578779
2.0	3.75	6621.873325786682
1.75	3.75	5842.332361221176
1.6	3.75	5389.086523822984
1.5	3.75	5099.505112762082
1.4	3.75	4824.3475743847775
1.3	3.75	4567.845379557474
1.2	3.75	4334.719427571483
1.1	3.75	4130.212967337475
1.0	3.75	3960.1267133263777
0.8	3.75	3749.371810376281
0.6	3.75	3760.782296389981
0.4	3.75	4061.831256868378
0.2	3.75	4727.021549711275
0.0	3.75	5834.1766839703805
6.5	3.9	12351.739191376382
6.0	3.9	12268.365168931983
5.5	3.9	12149.19044484198
5.0	3.9	11973.48125081028
4.5	3.9	11706.867859778875
4.0	3.9	11296.827798042475
3.5	3.9	10672.222753779173
3.0	3.9	9765.118744765083
2.75	3.9	9195.498679555674
2.5	3.9	8552.451182133482
2.25	3.9	7846.230107212082
2.0	3.9	7093.699885360677
1.75	3.9	6319.435090900372
1.6	3.9	5858.158676790479
1.5	3.9	5557.539886586876
1.4	3.9	5266.125862365475
1.3	3.9	4987.52476704348
1.2	3.9	4725.759570588782
1.1	3.9	4485.329502916373
1.0	3.9	4271.229806605083
0.8	3.9	3944.7239837929833
0.6	3.9	3797.3533539868818
0.4	3.9	3889.4822194219787
0.2	3.9	4289.850034214277
0.0	3.9	5072.595328377776
6.5	4.0	12371.145138160977
6.0	4.0	12291.859928073482
5.5	4.0	12179.519643961676
5.0	4.0	12015.157288300974
4.5	4.0	11768.118839519284
4.0	4.0	11389.577776680475
3.5	4.0	10812.124661926384
3.0	4.0	9965.628571986774
2.75	4.0	9428.060581742582
2.5	4.0	8815.425683799478
2.25	4.0	8135.491085313181
2.0	4.0	7402.349252275982
1.75	4.0	6637.355066186883
1.6	4.0	6175.185390332873
1.5	4.0	5870.666535954175
1.4	4.0	5572.32150291738
1.3	4.0	5283.376568283484
1.2	4.0	5007.444284462274
1.1	4.0	4748.571763630975
1.0	4.0	4511.269209436077
0.8	4.0	4121.934384293882
0.6	4.0	3886.016715014275
0.4	4.0	3859.122293854074
0.2	4.0	4105.605471821877
0.0	4.0	4699.014392176975
6.5	4.1	12389.034515252279
6.0	4.1	12313.607669160176
5.5	4.1	12207.662875766577
5.0	4.1	12054.00868730358
4.5	4.1	11824.921068509584
4.0	4.1	11475.594273670084
3.5	4.1	10942.457476205574
3.0	4.1	10154.536970266681
2.75	4.1	9648.895954448584
2.5	4.1	9067.382559039475
2.25	4.1	8415.395859937373
2.0	4.1	7704.379264350474
1.75	4.1	6952.663293376379
1.6	4.1	6492.732258748373
1.5	4.1	6186.760482319084
1.4	4.1	5884.243236565981
1.3	4.1	5588.0666128735775
1.2	4.1	5301.465667288077
1.1	4.1	5028.074899682282
1.0	4.1	4771.954590711184
0.8	4.1	4330.099486609978
0.6	4.1	4018.195310931781
0.4	4.1	3887.228214971883
0.2	4.1	3996.9765037033776
0.0	4.1	4417.004855851083
6.5	4.25	12413.185503537474
6.0	4.25	12343.137980626678
5.5	4.25	12246.00948312018
5.0	4.25	12106.989862985582
4.5	4.25	11902.228812180772
4.0	4.25	11592.615951639777
3.5	4.25	11120.600643883981
3.0	4.25	10416.087081583984
2.75	4.25	9957.525568647176
2.5	4.25	9423.344071943879
2.25	4.25	8815.625405712783
2.0	4.25	8142.062155735383
1.75	4.25	7416.740203765073
1.6	4.25	6965.298447825481
1.5	4.25	6661.170258288184
1.4	4.25	6356.963057884081
1.3	4.25	6055.095457035776
1.2	4.25	5758.306499125679
1.1	4.25	5469.673218466377
1.0	4.25	5192.643561495183
0.8	4.25	4689.3004450531835
0.6	4.25	4284.668238199975
0.4	4.25	4023.1817745253757
0.2	4.25	3957.7739452927735
0.0	4.25	4151.17279450248
6.5	4.4	12434.406505512175
6.0	4.4	12369.279603805984
5.5	4.4	12280.087308920278
5.0	4.4	12154.091313329882
4.5	4.4	11970.783907607576
4.0	4.4	11696.249677179485
3.5	4.4	11279.019626564279
3.0	4.4	10651.88623456338
2.75	4.4	10238.734022573575
2.5	4.4	9751.763713529583
2.25	4.4	9190.110577389183
2.0	4.4	8557.98413755578
1.75	4.4	7865.510953457581
1.6	4.4	7427.797335624477
1.5	4.4	7129.652024500974
1.4	4.4	6828.466989751975
1.3	4.4	6526.261397973478
1.2	4.4	6225.33095379528
1.1	4.4	5928.274236836577
1.0	4.4	5638.012454422679
0.8	4.4	5091.413083153977
0.6	4.4	4616.737742882582
0.4	4.4	4252.109176839484
0.2	4.4	4044.185496616383
0.0	4.4	4048.5025625884764
6.5	4.5	12447.100918111382
6.0	4.5	12385.013740030676
5.5	4.5	12300.663055482777
5.0	4.5	12182.561562333482
4.5	4.5	12012.060501271684
4.0	4.5	11758.52121394938
3.5	4.5	11374.40549550858
3.0	4.5	10795.25803661088
2.75	4.5	10411.107202229274
2.5	4.5	9955.093789746776
2.25	4.5	9424.61263530528
2.0	4.5	8821.737774158282
1.75	4.5	8155.643245839774
1.6	4.5	7729.719805130277
1.5	4.5	7437.638578033674
1.4	4.5	7140.825477914277
1.3	4.5	6841.0582492750755
1.2	4.5	6540.362642950976
1.1	4.5	6241.040947810683
1.0	4.5	5945.696132965981
0.8	4.5	5379.006054067078
0.6	4.5	4868.242500384773
0.4	4.5	4448.271211640874
0.2	4.5	4161.4464019327825
0.0	4.5	4057.048904680674
6.5	4.6	12458.755020964378
6.0	4.6	12399.527597312575
5.5	4.6	12319.682726918581
5.0	4.6	12208.804143842573
4.5	4.6	12050.106428382176
4.0	4.6	11815.78653440898
3.5	4.6	11462.17778953818
3.0	4.6	10928.035798268274
2.75	4.6	10571.68362052248
2.5	4.6	10145.926980531782
2.25	4.6	9646.690234417076
2.0	4.6	9075.07733956728
1.75	4.6	8434.323352028576
1.6	4.6	8021.594726074678
1.5	4.6	7736.784693469974
1.4	4.6	7445.770113075183
1.3	4.6	7150.104865270679
1.2	4.6	6851.568889305775
1.1	4.6	6552.203299239481
1.0	4.6	6254.316968179376
0.8	4.6	5673.780234873776
0.6	4.6	5135.035860612781
0.4	4.6	4669.448964769679
0.2	4.6	4315.480281505673
0.0	4.6	4118.444737676879
6.5	4.75	12474.504520413184
6.0	4.75	12419.251782310674
5.5	4.75	12345.582928004882
5.0	4.75	12244.510471397278
4.5	4.75	12101.678576939576
4.0	4.75	11893.131588767274
3.5	4.75	11580.663363289981
3.0	4.75	11108.415412426375
2.75	4.75	10791.239456135576
2.5	4.75	10409.735485791776
2.25	4.75	9956.803497114477
2.0	4.75	9430.200459385076
1.75	4.75	8831.985044632973
1.6	4.75	8441.609909744579
1.5	4.75	8169.825696430377
1.4	4.75	7890.006516911878
1.3	4.75	7603.388013355976
1.2	4.75	7311.418718320675
1.1	4.75	7015.779807471782
1.0	4.75	6718.391683821783
0.8	4.75	6127.416737113382
0.6	4.75	5559.649037781174
0.4	4.75	5041.792064057274
0.2	4.75	4606.940395399373
0.0	4.75	4294.698228790983
6.5	4.9	12488.449938403379
6.0	4.9	12436.820726442185
5.5	4.9	12368.627764154875
5.0	4.9	12276.325513762084
4.5	4.9	12147.390752875976
4.0	4.9	11961.317966815675
3.5	4.9	11684.876501852876
3.0	4.9	11267.916405032576
2.75	4.9	10987.083252723474
2.5	4.9	10645.991146001577
2.25	4.9	10237.555443810474
2.0	4.9	9757.00037820138
1.75	4.9	9203.430492683878
1.6	4.9	8837.730890446383
1.5	4.9	8581.007026242774
1.4	4.9	8314.819415993576
1.3	4.9	8040.127163831882
1.2	4.9	7758.080316818873
1.1	4.9	7470.026449182784
1.0	4.9	7177.543583513273
0.8	4.9	6586.78591668858
0.6	4.9	6003.521113732078
0.4	4.9	5450.337503563381
0.2	4.9	4955.529755482084
0.0	4.9	4553.439064844279
6.5	5.0	12496.879958941676
6.0	5.0	12447.491582952785
5.5	5.0	12382.691698445278
5.0	5.0	12295.623917977975
4.5	5.0	12174.987492852184
4.0	5.0	12002.260959042176
3.5	5.0	11747.255581191477
3.0	5.0	11363.912413448284
2.75	5.0	11104.778717807276
2.5	5.0	10789.21590004698
2.25	5.0	10409.281173307685
2.0	5.0	9959.004827653376
1.75	5.0	9435.777309733377
1.6	5.0	9087.431566489984
1.5	5.0	8841.60022817328
1.4	5.0	8585.574293293083
1.3	5.0	8320.130702039582
1.2	5.0	8046.232948038484
1.1	5.0	7765.0332730972805
1.0	5.0	7477.8902251756745
0.8	5.0	6892.34288606718
0.6	5.0	6305.230692846781
0.4	5.0	5736.679469085483
0.2	5.0	5212.082429474273
0.0	5.0	4762.54132383048
6.5	5.1	12504.702034754877
6.0	5.1	12457.422809960284
5.5	5.1	12395.776775885875
5.0	5.1	12313.554995248978
4.5	5.1	12200.523366052683
4.0	5.1	12039.927195042774
3.5	5.1	11804.516512158478
3.0	5.1	11451.781276315081
2.75	5.1	11213.102616190077
2.5	5.1	10921.63811280378
2.25	5.1	10569.04553546988
2.0	5.1	10148.407043850779
1.75	5.1	9655.603099141375
1.6	5.1	9325.076501107684
1.5	5.1	9090.642480326876
1.4	5.1	8845.44322894458
1.3	5.1	8590.086691685883
1.2	5.1	8325.356392979884
1.1	5.1	8052.215826452279
1.0	5.1	7771.830402388373
0.8	5.1	7195.002790329781
0.6	5.1	6608.584136940183
0.4	5.1	6030.43748235528
0.2	5.1	5483.276256033781
0.0	5.1	4995.188821123079
6.5	5.5	12531.06093781788
6.0	5.5	12491.072660231874
5.5	5.5	12440.16113031078
5.0	5.5	12373.958802917583
4.5	5.5	12285.585148401782
4.0	5.5	12163.888660813078
3.5	5.5	11990.826330819176
3.0	5.5	11736.380613274974
2.75	5.5	11565.150896441583
2.5	5.5	11355.146596726081
2.25	5.5	11098.146194488683
2.0	5.5	10785.618710861272
1.75	5.5	10409.695980358374
1.6	5.5	10151.108776546083
1.5	5.5	9964.41268253658
1.4	5.5	9766.14369128718
1.3	5.5	9556.325945007176
1.2	5.5	9335.115270683877
1.1	5.5	9102.81015381408
1.0	5.5	8859.869296374478
0.8	5.5	8344.744781794077
0.6	5.5	7796.903184119582
0.4	5.5	7226.664200453583
0.2	5.5	6647.955690815884
0.0	5.5	6078.829443523983
6.5	6.0	12556.31149399938
6.0	6.0	12523.438583917983
5.5	6.0	12482.530707632275
5.0	6.0	12430.752252922675
4.5	6.0	12363.823464504181
4.0	6.0	12274.857228487377
3.5	6.0	12152.849086924078
3.0	6.0	11979.751640989381
2.75	6.0	11865.475590640983
2.5	6.0	11726.322090982081
2.25	6.0	11556.12829440228
2.0	6.0	11347.631785394877
1.75	6.0	11092.69224993318
1.6	6.0	10913.90821633518
1.5	6.0	10782.857720015876
1.4	6.0	10641.746506657382
1.3	6.0	10490.13782174598
1.2	6.0	10327.656363664379
1.1	6.0	10154.005841662081
1.0	6.0	9968.984339079474
0.8	6.0	9564.567217363676
0.6	6.0	9115.190717692381
0.4	6.0	8624.004301006078
0.2	6.0	8096.876718910973
0.0	6.0	7542.78228902778
6.5	6.5	12576.158584790275
6.0	6.5	12548.774735205176
5.5	6.5	12515.304854130176
5.0	6.5	12473.830733299073
4.5	6.5	12421.547486940482
4.0	6.5	12354.203891471276
3.5	6.5	12264.941364703982
3.0	6.5	12142.873964990578
2.75	6.5	12064.330579152482
2.5	6.5	11970.136457449074
2.25	6.5	11856.286187882883
2.0	6.5	11717.78452787508
1.75	6.5	11548.523498472774
1.6	6.5	11429.245621306676
1.5	6.5	11341.295552826774
1.4	6.5	11245.979915764072
1.3	6.5	11142.75660778248
1.2	6.5	11031.081331799576
1.1	6.5	10910.414180225578
1.0	6.5	10780.239387679978
0.8	6.5	10489.479397855976
0.6	6.5	10155.586058998077
0.4	6.5	9776.623604869681
0.2	6.5	9352.469129677978
0.0	6.5	8885.341521932283
6.5	7.0	12592.505055232685
6.0	7.0	12569.447050604875
5.5	7.0	12541.668146685775
5.0	7.0	12507.827353486076
4.5	7.0	12466.01743647108
4.0	7.0	12413.437899361976
3.5	7.0	12345.863855531281
3.0	7.0	12256.485007210073
2.75	7.0	12200.472886887785
2.5	7.0	12134.501007856074
2.25	7.0	12056.111254258982
2.0	7.0	11962.171723126376
1.75	7.0	11848.705534162676
1.6	7.0	11769.233770639683
1.5	7.0	11710.74597649098
1.4	7.0	11647.379261317375
1.3	7.0	11578.69687060518
1.2	7.0	11504.224739153573
1.1	7.0	11423.473438537681
1.0	7.0	11335.929398123284
0.8	7.0	11138.316636017576
0.6	7.0	10907.054023640281
0.4	7.0	10637.95398505098
0.2	7.0	10327.425915302878
0.0	7.0	9973.099488391978
6.5	7.5	12606.386825580175
6.0	7.5	12586.79432536008
5.5	7.5	12563.468561683678
5.0	7.5	12535.439456686378
4.5	7.5	12501.36382563258
4.0	7.5	12459.347602465381
3.5	7.5	12406.596875144882
3.0	7.5	12338.904315013977
2.75	7.5	12297.46750486998
2.5	7.5	12249.507908722378
2.25	7.5	12193.53748857978
2.0	7.5	12127.653399400084
1.75	7.5	12049.412888551375
1.6	7.5	11995.270692076676
1.5	7.5	11955.692832048775
1.4	7.5	11913.013795498973
1.3	7.5	11866.93948642308
1.2	7.5	11817.145082368683
1.1	7.5	11763.279423927774
1.0	7.5	11704.965014736777
0.8	7.5	11573.308768438677
0.6	7.5	11418.552817333077
0.4	7.5	11236.667607213176
0.2	7.5	11023.375577540275
0.0	7.5	10774.519878822179
6.5	8.0	12618.38989309488
6.0	8.0	12601.613252377678
5.5	8.0	12581.836393468384
5.0	8.0	12558.335050087975
4.5	8.0	12530.143533864475
4.0	8.0	12495.92524430118
3.5	8.0	12453.781725848576
3.0	8.0	12400.934429690877
2.75	8.0	12369.248877357777
2.5	8.0	12333.191390395074
2.25	8.0	12291.754580251076
2.0	8.0	12243.819126312776
1.75	8.0	12187.903574827684
1.6	8.0	12149.752299894775
1.5	8.0	12122.102886007382
1.4	8.0	12092.491368927773
1.3	8.0	12060.731195220475
1.2	8.0	12026.620448225884
1.1	8.0	11989.930874328773
1.0	8.0	11950.421051436184
0.8	8.0	11861.830117036678
0.6	8.0	11758.356607976883
0.4	8.0	11637.066148453683
0.2	8.0	11494.552492209483
0.0	8.0	11327.009949160076


==> anc/Data/MainText/Data_Fig4_a/README <==
Details about data corresponding to filenames 'rb3_D3h_UET15_Doublet_XYZ.dat':

- One dimensional scans preserving D3h symmetry for doublet states of Rb3
- The file ending corresponds to the specific state labelled according to the
  C2v IRREPs
- column 1: R12=R23=R13 in Bohr
- column 2: ab-initio total energies in Hartree
- resulting plot is for interaction energies relative to the Rb+Rb+Rb
  asymptote which is -0.460381675062 H
- ab-initio data resulting from calculations performed on
- MRCI(lcECP+CPP)/UET15 level of theory (see paper and SI for more details)

Details about data corresponding to filenames like
'rb3_MoreStates_Doublet-A1-states_TrueQxScan_Q1FixedToDoubletGroundState.dat',
i.e. inset fo Fig. 4(a)

- Scans along the Q3 coordinate (cf. paper and SI) for Q2 = 0, and Q1 fixed to
  the value at the doublet ground states geometry
- This are scans preserving C2v symmetry
- file '...A1-states...' contains 5 states of A1 symmetry with
  - column1: Q3 in Angstrom
  - column2: 1^2A_1 total energy in H
  - column3: 2^2A_1 total energy in H
  - column4: 2^2A_1 total energy in H
  - column5: 2^2A_1 total energy in H
  - column6: 2^2A_1 total energy in H
- file '...B1-states...' contains 4 states of B1 symmetry with
  - column1: Q3 in Angstrom
  - column2: 1^2B_1 total energy in H
  - column3: 2^2B_1 total energy in H
  - column4: 3^2B_1 total energy in H
  - column5: 4^2B_1 total energy in H
- Plotted in Fig. 4(a) are interaction energies relative to the Rb+Rb+Rb
  asymptote which is -0.460381675062 H
- ab-initio data resulting from calculations performed on MRCI(lcECP+CPP)/UET15 level of theory (see paper and SI for more details)


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_1A1.txt <==
6.0	-0.429715658811
6.25	-0.441464350093
6.5	-0.451915764051
6.75	-0.460817888014
7.0	-0.468129418512
7.25	-0.47390752123
7.5	-0.478297076878
7.75	-0.481469903115
8.0	-0.483593222889
8.25	-0.484838504316
8.5	-0.485359569963
#8.75	-0.483872420554
#9.0	-0.481425682445
#9.25	-0.49279870809
9.5	-0.48273257079
9.75	-0.481128848291
10.0	-0.479780364491
10.25	-0.478427469125
10.5	-0.477151468876
10.75	-0.475421246059
11.0	-0.473992802362
11.25	-0.472644427218
11.5	-0.47138910562
11.75	-0.470233517445
12.0	-0.469179371367
12.25	-0.468224748543
12.5	-0.467365255778
12.75	-0.466594965285
13.0	-0.465907125852
13.25	-0.465294667742
13.5	-0.464750549965
13.75	-0.464267981515
14.0	-0.463840554233
14.5	-0.463127815016
15.0	-0.462570632858
15.5	-0.462134997443
16.0	-0.461793765581
16.5	-0.461525635728
17.0	-0.461314066383
17.5	-0.461146297334
18.0	-0.46101254823
18.5	-0.460905301794
19.0	-0.46081880068
19.5	-0.460748620355
20.0	-0.460691349788
21.0	-0.460605560495
22.0	-0.460546533817
23.0	-0.460505101591
24.0	-0.460475465466
25.0	-0.460453899849
26.0	-0.460437958699
27.0	-0.460425999089
28.0	-0.460416923035
29.0	-0.46040995136
30.0	-0.460404542311


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_1A2.txt <==
6.0	-0.391637898777
6.25	-0.401595804815
6.5	-0.410535888809
6.75	-0.418209316825
7.0	-0.42457081825
7.25	-0.429604476864
7.5	-0.43342590916
7.75	-0.436174786725
8.0	-0.437966721062
8.25	-0.43895530082
8.5	-0.439271398428
#8.75	-0.439057610484
#9.0	-0.438350000664
#9.25	-0.437300488191
9.5	-0.4359719535
9.75	-0.434432006166
10.0	-0.432741222121
10.25	-0.430955529502
10.5	-0.429116247595
10.75	-0.427261935942
11.0	-0.42542572695
11.25	-0.42363538847
11.5	-0.421913599854
11.75	-0.420277948849
12.0	-0.418741031255
12.25	-0.417310685466
12.5	-0.415990437532
12.75	-0.41478015054
13.0	-0.413676806356
13.25	-0.412675314868
13.5	-0.411769256402
13.75	-0.410951485711
14.0	-0.410214628195
14.5	-0.40895464042
15.0	-0.407934868894
15.5	-0.407108253835
16.0	-0.406435764145
16.5	-0.405885780001
17.0	-0.405433097945
17.5	-0.405057850692
18.0	-0.404744431434
18.5	-0.404480628259
19.0	-0.404256904624
19.5	-0.404065752805
20.0	-0.403901292431
21.0	-0.403634685559
22.0	-0.403429927109
23.0	-0.403269347137
24.0	-0.40314085978
25.0	-0.403036893037
26.0	-0.402951630236
27.0	-0.402880726204
28.0	-0.40282116784
29.0	-0.402770708581
30.0	-0.402727611474


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_1B1.txt <==
6.0	-0.429722978457
6.25	-0.441472294699
6.5	-0.451924871429
6.75	-0.460832091172
7.0	-0.468143558545
7.25	-0.473922775505
7.5	-0.478312933236
7.75	-0.481486595146
8.0	-0.483609147415
8.25	-0.484853403898
8.5	-0.485373281522
8.75	-0.48579606311
#9.0	-0.484774540034
#9.25	-0.482162482766
9.5	-0.48273089081
9.75	-0.481391580561
10.0	-0.479937575513
10.25	-0.478427466276
#10.5	-0.477725251854
10.75	-0.475421246158
11.0	-0.47399280235
11.25	-0.472644421478
11.5	-0.471389111925
11.75	-0.47023351784
12.0	-0.469179371565
12.25	-0.468224748851
12.5	-0.467365255985
12.75	-0.466594965881
13.0	-0.465907125818
13.25	-0.465294667814
13.5	-0.464750550479
13.75	-0.464267981861
14.0	-0.463840554532
14.5	-0.463127808674
15.0	-0.462570634768
15.5	-0.462134999191
16.0	-0.461793766835
16.5	-0.461525636345
17.0	-0.461314066811
17.5	-0.461146297627
18.0	-0.461012548849
18.5	-0.460905302478
19.0	-0.46081880124
19.5	-0.460748620741
20.0	-0.460691350169
21.0	-0.46060556061
22.0	-0.460546534665
23.0	-0.460505102317
24.0	-0.46047546565
25.0	-0.460453900224
26.0	-0.460437959245
27.0	-0.460426002107
28.0	-0.460416925514
29.0	-0.460409953343
30.0	-0.460404543962


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_1B2.txt <==
6.0	-0.426257680682
6.25	-0.435905510961
6.5	-0.44427718159
6.75	-0.451176416786
7.0	-0.456662789434
7.25	-0.460710166646
7.5	-0.463499755165
7.75	-0.465190203292
8.0	-0.465921063062
8.25	-0.465853411162
8.5	-0.465123948099
#8.75	-0.46026829274
9.0	-0.462147706952
#9.25	-0.455051573908
9.5	-0.457775255122
9.75	-0.455256320381
10.0	-0.452593363468
10.25	-0.449835878179
10.5	-0.447177575671
10.75	-0.444191355856
11.0	-0.441368935226
11.25	-0.438581931366
11.5	-0.435852409859
11.75	-0.433199452593
12.0	-0.43063961044
12.25	-0.428187170458
12.5	-0.425854376795
12.75	-0.423651506194
13.0	-0.421586846783
13.25	-0.419666591033
13.5	-0.417894678054
13.75	-0.416272627619
14.0	-0.4147994327
14.5	-0.412283142899
15.0	-0.410291414109
15.5	-0.408745439175
16.0	-0.407558401759
16.5	-0.406649169784
17.0	-0.405949633552
17.5	-0.405406395851
18.0	-0.404979305693
18.5	-0.404638816915
19.0	-0.404363413555
19.5	-0.404137471311
20.0	-0.403949570217
21.0	-0.403656561764
22.0	-0.403439818374
23.0	-0.403273810449
24.0	-0.403143144866
25.0	-0.403038086537
26.0	-0.402952186958
27.0	-0.402880977657
28.0	-0.402821285728
29.0	-0.402770754387
30.0	-0.402727636595


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_2A1.txt <==
6.0	-0.401693696173
6.25	-0.411121317406
6.5	-0.419989971822
6.75	-0.427913328153
7.0	-0.434678764789
7.25	-0.440193402161
7.5	-0.444482917945
7.75	-0.447637220343
8.0	-0.449793953096
8.25	-0.452061476693
8.5	-0.453619759728
#8.75	-0.453342512371
9.0	-0.454775680735
9.25	-0.455256776436
9.5	-0.45461211694
9.75	-0.453901249286
10.0	-0.452982890696
10.25	-0.451805013184
10.5	-0.450577215214
10.75	-0.448898925887
11.0	-0.447225257371
11.25	-0.445437678851
11.5	-0.443559897374
11.75	-0.441614867709
12.0	-0.439624603134
12.25	-0.437609843034
12.5	-0.435589744897
12.75	-0.433581661725
13.0	-0.431601025497
13.25	-0.429661373627
13.5	-0.427774423925
13.75	-0.425950213965
14.0	-0.424197256377
14.5	-0.42093241532
15.0	-0.418022533154
15.5	-0.415491908213
16.0	-0.413345695223
16.5	-0.411568378427
17.0	-0.410125310088
17.5	-0.408969207371
18.0	-0.408049062605
18.5	-0.407317138159
19.0	-0.406731894329
19.5	-0.40625844448
20.0	-0.405868745983
21.0	-0.405262481363
22.0	-0.404808652464
23.0	-0.404454755437
24.0	-0.404171438113
25.0	-0.403940322746
26.0	-0.403749040131
27.0	-0.403588834841
28.0	-0.403453314198
29.0	-0.40333770095
30.0	-0.403238318168


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_2B1.txt <==
6.0	-0.39140004511
6.25	-0.402962727936
6.5	-0.413541939185
6.75	-0.422836189027
7.0	-0.430742536881
7.25	-0.437280579995
7.5	-0.44254828744
7.75	-0.446684152124
8.0	-0.449820661085
8.25	-0.452102772897
8.5	-0.453658067346
8.75	-0.454658549747
#9.0	-0.45288379216
9.25	-0.454832269307
9.5	-0.454611273103
9.75	-0.453937823179
10.0	-0.452982803457
10.25	-0.451804904786
10.5	-0.45025003888
10.75	-0.448898928795
11.0	-0.44722525739
11.25	-0.44543768025
11.5	-0.443559897717
11.75	-0.441614868752
12.0	-0.4396246027
12.25	-0.437609843011
12.5	-0.435589744617
12.75	-0.433581656458
13.0	-0.431601029968
13.25	-0.429661379323
13.5	-0.427774431426
13.75	-0.425950222541
14.0	-0.424197265449
14.5	-0.420932415434
15.0	-0.418022538554
15.5	-0.415491918111
16.0	-0.413345705064
16.5	-0.411568388048
17.0	-0.410125319599
17.5	-0.408969208101
18.0	-0.408049058546
18.5	-0.407317134753
19.0	-0.406731880997
19.5	-0.406258431189
20.0	-0.405868740016
21.0	-0.405262482148
22.0	-0.404808651948
23.0	-0.404454754807
24.0	-0.404171433825
25.0	-0.403940325154
26.0	-0.403749041477
27.0	-0.403588838883
28.0	-0.403453318467
29.0	-0.403337702089
30.0	-0.403238322451


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_2B2.txt <==
6.0	-0.39162719676
6.25	-0.401587286165
6.5	-0.410525583736
6.75	-0.418198474354
7.0	-0.42456407827
7.25	-0.42959800601
7.5	-0.433419591546
7.75	-0.436164054929
8.0	-0.437955514039
8.25	-0.43894355839
8.5	-0.439258967131
#8.75	-0.449163074268
9.0	-0.438351348948
#9.25	-0.405146980182
9.5	-0.43596789052
9.75	-0.434429867223
10.0	-0.432741215936
10.25	-0.430955528785
10.5	-0.429781697912
10.75	-0.427261943592
11.0	-0.425425727123
11.25	-0.423635388793
11.5	-0.421913600207
11.75	-0.42027795455
12.0	-0.418741037148
12.25	-0.417310691395
12.5	-0.415990443437
12.75	-0.414780156296
13.0	-0.41367681176
13.25	-0.412675320043
13.5	-0.411769261174
13.75	-0.410951497747
14.0	-0.410214639126
14.5	-0.40895464935
15.0	-0.407934876239
15.5	-0.407108260485
16.0	-0.406435769316
16.5	-0.40588578398
17.0	-0.405433107835
17.5	-0.405057858375
18.0	-0.40474443725
18.5	-0.404480623367
19.0	-0.404256910948
19.5	-0.404065751698
20.0	-0.40390130165
21.0	-0.403634686468
22.0	-0.403429935423
23.0	-0.403269342962
24.0	-0.403141141703
25.0	-0.403037193935
26.0	-0.402951782941
27.0	-0.402880798724
28.0	-0.402821207419
29.0	-0.402770720046
30.0	-0.402727621281


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_3A1.txt <==
6.0	-0.391395499484
6.25	-0.402957322187
6.5	-0.413534019768
6.75	-0.422819651845
7.0	-0.430721649119
7.25	-0.437251575585
7.5	-0.442513866422
7.75	-0.446639229548
8.0	-0.449775203265
8.25	-0.451087126554
8.5	-0.451658341603
#8.75	-0.447712643927
#9.0	-0.449841361873
#9.25	-0.437178068717
#9.5	-0.448697492603
#9.75	-0.447623974216
#10.0	-0.44592866442
#10.25	-0.445185899355
#10.5	-0.445143684137
10.75	-0.440430197616
11.0	-0.438504095607
11.25	-0.436571732809
11.5	-0.434650819312
11.75	-0.432755754773
12.0	-0.430898303654
12.25	-0.429088163376
12.5	-0.427333397839
12.75	-0.425640773223
13.0	-0.424015995461
13.25	-0.422463864695
13.5	-0.420988364549
13.75	-0.419592685045
14.0	-0.418279201242
14.5	-0.415903894712
15.0	-0.413862842341
15.5	-0.41214037757
16.0	-0.410706769051
16.5	-0.409523393889
17.0	-0.408549255028
17.5	-0.407746042812
18.0	-0.407080691165
18.5	-0.406564202392
19.0	-0.40612089227
19.5	-0.405731036748
20.0	-0.40538974161
21.0	-0.404834073904
22.0	-0.404413620549
23.0	-0.404091282603
24.0	-0.403839252667
25.0	-0.403638254374
26.0	-0.403475084397
27.0	-0.403340581166
28.0	-0.403228271206
29.0	-0.403133465118
30.0	-0.403052667617


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_3B1.txt <==
6.0	-0.368345426869
6.25	-0.380202126846
6.5	-0.391026389648
6.75	-0.400453373715
7.0	-0.408403666479
7.25	-0.414887161131
7.5	-0.420046768656
7.75	-0.424053734892
8.0	-0.427081100373
8.25	-0.429295323738
8.5	-0.43084203965
8.75	-0.432669663524
#9.0	-0.432324677849
#9.25	-0.429545080119
9.5	-0.432469704467
9.75	-0.432112664925
10.0	-0.431547825765
10.25	-0.430837314401
10.5	-0.429285202608
10.75	-0.429040783758
11.0	-0.428007366141
11.25	-0.426914300613
11.5	-0.425781467747
11.75	-0.42462656975
12.0	-0.423680029705
12.25	-0.42286329305
12.5	-0.422026528913
12.75	-0.421177208769
13.0	-0.420321900352
13.25	-0.41946643728
13.5	-0.418616001838
13.75	-0.417775200322
14.0	-0.416948204075
14.5	-0.415350109714
15.0	-0.413846833751
15.5	-0.412457675057
16.0	-0.41119596262
16.5	-0.410068872695
17.0	-0.40907738904
17.5	-0.408216819401
18.0	-0.407477966845
18.5	-0.406848580475
19.0	-0.406314987818
19.5	-0.405863431387
20.0	-0.405481011198
21.0	-0.404879229989
22.0	-0.404436684633
23.0	-0.404103138176
24.0	-0.403845326918
25.0	-0.40364134297
26.0	-0.403476641803
27.0	-0.403341360023
28.0	-0.403228667027
29.0	-0.403133657176
30.0	-0.403052768091


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_4A1.txt <==
6.0	-0.384106950682
6.25	-0.392750962702
6.5	-0.401417764013
#6.75	-0.40328713131
7.0	-0.416873282453
7.25	-0.422262786137
7.5	-0.42634145606
7.75	-0.429329403981
8.0	-0.431385828003
8.25	-0.432747341127
8.5	-0.433555992825
#8.75	-0.437283043483
#9.0	-0.432528629556
#9.25	-0.429867362068
9.5	-0.432455238411
9.75	-0.432092742062
10.0	-0.431540929532
10.25	-0.430764663
10.5	-0.430003268459
10.75	-0.42904078747
11.0	-0.428007370458
11.25	-0.426914291701
11.5	-0.425781467588
11.75	-0.424626563492
12.0	-0.423465253798
12.25	-0.422311173438
12.5	-0.421176005581
12.75	-0.420069521364
13.0	-0.418999647184
13.25	-0.417972567878
13.5	-0.416992813067
13.75	-0.416063431597
14.0	-0.415186151502
14.5	-0.413589311597
15.0	-0.412196747747
15.5	-0.410993165881
16.0	-0.409958100258
16.5	-0.409069166762
17.0	-0.408304334842
17.5	-0.407643237867
18.0	-0.407068062469
18.5	-0.406526114636
19.0	-0.406060607912
19.5	-0.405667028201
20.0	-0.405331848304
21.0	-0.404796212911
22.0	-0.40439200582
23.0	-0.40407966029
24.0	-0.403833201147
25.0	-0.403635163871
26.0	-0.40347352072
27.0	-0.40333979713
28.0	-0.403227883425
29.0	-0.403133271955
30.0	-0.403052572027


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_4B1.txt <==
6.0	-0.358525880406
6.25	-0.373725570055
6.5	-0.385208637005
6.75	-0.395059086851
7.0	-0.403239845639
7.25	-0.40984000538
7.5	-0.414988680393
# 7.75	-0.414413502192
# 8.0	-0.418220670045
# 8.25	-0.420259938903
# 8.5	-0.423775068105
# 8.75	-0.423228351313
# 9.0	-0.423535894567
# 9.25	-0.422601540213
# 9.5	-0.423823264632
# 9.75	-0.428117179499
# 10.0	-0.428106436258
# 10.25	-0.427913069636
# 10.5	-0.425998290113
10.75	-0.427112511511
11.0	-0.426554656716
11.25	-0.425917899006
11.5	-0.425217961848
11.75	-0.424468197804
12.0	-0.423465256587
12.25	-0.422311175235
12.5	-0.421176006424
12.75	-0.420069516563
13.0	-0.418999651571
13.25	-0.417972570336
13.5	-0.416992808596
13.75	-0.416063433596
14.0	-0.415186152816
14.5	-0.413589314394
15.0	-0.412196739501
15.5	-0.410993158087
16.0	-0.409958086287
16.5	-0.409069165978
17.0	-0.408304337496
17.5	-0.407643239819
18.0	-0.407068060954
18.5	-0.406564202635
19.0	-0.406120887274
19.5	-0.405731032105
20.0	-0.405389734697
21.0	-0.404834062486
22.0	-0.40441361362
23.0	-0.40409127196
24.0	-0.40383925132
25.0	-0.403638257563
26.0	-0.403475082293
27.0	-0.40334058126
28.0	-0.403228269159
29.0	-0.403133463132
30.0	-0.403052672211


==> anc/Data/MainText/Data_Fig4_a/rb3_D3h_UET15_Doublet_5A1.txt <==
6.0	-0.367704965957
6.25	-0.375703890801
6.5	-0.390824771157
6.75	-0.399969862307
7.0	-0.407249643602
#7.25	-0.411652837807
7.5	-0.419874065609
7.75	-0.423865864927
8.0	-0.426910637676
8.25	-0.429143416898
8.5	-0.430707901476
8.75	-0.430777997818
#9.0	-0.423286611492
#9.25	-0.416287467966
#9.5	-0.423230078521
9.75	-0.432030393122
10.0	-0.430759268981
#10.25	-0.422532532064
10.5	-0.428667408702
10.75	-0.426930916369
11.0	-0.425443484312
11.25	-0.423924395018
11.5	-0.422397674857
11.75	-0.420884334522
12.0	-0.419402273972
12.25	-0.417966267506
12.5	-0.41658793352
12.75	-0.415275783471
13.0	-0.414035392627
13.25	-0.41286965056
13.5	-0.411779192888
13.75	-0.410762890827
14.0	-0.409818393202
14.5	-0.408132406059
15.0	-0.406696054217
15.5	-0.405488179009
16.0	-0.404492207716
16.5	-0.403691756164
17.0	-0.403066617197
17.5	-0.402592270483
18.0	-0.40224214095
18.5	-0.401990635358
19.0	-0.401815222571
19.5	-0.401697251763
20.0	-0.401621944869
21.0	-0.401556573102
22.0	-0.401557888363
23.0	-0.401592060299
24.0	-0.401640854461
25.0	-0.401694599078
26.0	-0.401748297087
27.0	-0.401799180351
28.0	-0.401846994825
29.0	-0.401890750461
30.0	-0.401930520716


==> anc/Data/MainText/Data_Fig4_a/rb3_MoreStates_Doublet-A1-states_TrueQxScan_Q1FixedToDoubletGroundState.txt <==
#Q3[ANG] #1A1          #2A1          #3A1          #4A1          #5A1
-1.250   -0.48360347   -0.45441682   -0.43689162   -0.42996139   -0.41947706
-1.200   -0.48416132   -0.45491424   -0.43765733   -0.43080632   -0.42023261
-1.150   -0.48466592   -0.45535597   -0.43841245   -0.43157499   -0.42096063
-1.100   -0.48511864   -0.45574334   -0.43916040   -0.43226482   -0.42166176
-1.050   -0.48552090   -0.45607774   -0.43990322   -0.43287472   -0.42233626
-1.000   -0.48587412   -0.45636050   -0.44064122   -0.43340431   -0.42298236
-0.950   -0.48617938   -0.45659255   -0.44137147   -0.43385524   -0.42359761
-0.900   -0.48644041   -0.45677208   -0.44208756   -0.43430324   -0.42428783
-0.850   -0.48665659   -0.45691117   -0.44280817   -0.43462137   -0.42489714
-0.800   -0.48683021   -0.45700572   -0.44351847   -0.43487603   -0.42548827
-0.750   -0.48696285   -0.45705759   -0.44421616   -0.43507183   -0.42606272
-0.700   -0.48705608   -0.45706872   -0.44489907   -0.43521321   -0.42662177
-0.650   -0.48711143   -0.45704113   -0.44556523   -0.43530439   -0.42716639
-0.600   -0.48713038   -0.45697694   -0.44621285   -0.43534930   -0.42769713
-0.550   -0.48711440   -0.45687846   -0.44684027   -0.43535161   -0.42821409
-0.500   -0.48706490   -0.45674820   -0.44744585   -0.43531480   -0.42871686
-0.450   -0.48698322   -0.45658899   -0.44802783   -0.43524223   -0.42920455
-0.400   -0.48687067   -0.45640414   -0.44858413   -0.43513722   -0.42967578
-0.350   -0.48672851   -0.45619767   -0.44911205   -0.43500330   -0.43012861
-0.300   -0.48655793   -0.45597474   -0.44960787   -0.43484440   -0.43056039
-0.250   -0.48636007   -0.45574226   -0.45006616   -0.43466546   -0.43096732
-0.200   -0.48613602   -0.45550983   -0.45047880   -0.43447332   -0.43134357
-0.150   -0.48588680   -0.45529114   -0.45083364   -0.43427878   -0.43167933
-0.100   -0.48561340   -0.45510515   -0.45111323   -0.43410032   -0.43195705
-0.075   -0.48546792   -0.45503175   -0.45121794   -0.43402633   -0.43206525
-0.050   -0.48531674   -0.45497557   -0.45129536   -0.43396918   -0.43214649
-0.025   -0.48515996   -0.45493938   -0.45134288   -0.43393417   -0.43219558
-0.020   -0.48512794   -0.45493474   -0.45134862   -0.43393021   -0.43220117
-0.015   -0.48509570   -0.45493099   -0.45135308   -0.43392734   -0.43220528
-0.010   -0.48506325   -0.45492815   -0.45135625   -0.43392554   -0.43220792
-0.005   -0.48503058   -0.45492622   -0.45135812   -0.43392485   -0.43220907
0.000   -0.48499769   -0.45492521   -0.45135869   -0.43392525   -0.43220873
0.005   -0.48496458   -0.45492511   -0.45135796   -0.43392675   -0.43220690
0.015   -0.48489773   -0.45492769   -0.45135261   -0.43393299   -0.43219884
0.020   -0.48486399   -0.45493035   -0.45134799   -0.43393769   -0.43219264
0.025   -0.48483003   -0.45493393   -0.45134208   -0.43394342   -0.43218504
0.050   -0.48465708   -0.45496514   -0.45129365   -0.43398627   -0.43212707
0.075   -0.48447893   -0.45501726   -0.45121513   -0.43404902   -0.43203973
0.100   -0.48429568   -0.45508788   -0.45110914   -0.43412625   -0.43192857
0.150   -0.48391423   -0.45527314   -0.45082691   -0.43430552   -0.43165400
0.200   -0.48351342   -0.45549880   -0.45047053   -0.43449624   -0.43133231
0.250   -0.48309389   -0.45574704   -0.45005922   -0.43468278   -0.43098028
0.300   -0.48265625   -0.45600533   -0.44960699   -0.43485641   -0.43060776
0.350   -0.48220107   -0.45626525   -0.44912374   -0.43501186   -0.43022105
0.400   -0.48172888   -0.45652115   -0.44861667   -0.43514559   -0.42982465
0.450   -0.48124017   -0.45676917   -0.44809125   -0.43525492   -0.42942196
0.500   -0.48073542   -0.45700662   -0.44755190   -0.43533756   -0.42901573
0.550   -0.48021507   -0.45723155   -0.44700243   -0.43539134   -0.42860813
0.600   -0.47967950   -0.45744247   -0.44644631   -0.43541408   -0.42820083
0.650   -0.47912912   -0.45763824   -0.44588689   -0.43540348   -0.42779496
0.700   -0.47856428   -0.45781791   -0.44532747   -0.43535706   -0.42739112
0.750   -0.47798531   -0.45798070   -0.44477140   -0.43527216   -0.42698941
0.800   -0.47739252   -0.45812591   -0.44422204   -0.43514595   -0.42658943
0.850   -0.47678624   -0.45825290   -0.44368273   -0.43497550   -0.42619041
0.900   -0.47616673   -0.45836110   -0.44315666   -0.43475796   -0.42579130
0.950   -0.47553427   -0.45844993   -0.44264668   -0.43449072   -0.42539084
1.000   -0.47488915   -0.45851886   -0.44215502   -0.43417170   -0.42498770
1.050   -0.47423161   -0.45856733   -0.44168312   -0.43379956   -0.42458052
1.100   -0.47356194   -0.45859480   -0.44123138   -0.43337391   -0.42416798
1.150   -0.47288039   -0.45860071   -0.44079910   -0.43289540   -0.42374882
1.200   -0.47218727   -0.45858446   -0.44038457   -0.43236569   -0.42332188
1.250   -0.47148285   -0.45854546   -0.43998518   -0.43178721   -0.42288606


==> anc/Data/MainText/Data_Fig4_a/rb3_MoreStates_Doublet-B1-states_TrueQxScan_Q1FixedToDoubletGroundState_10927.txt <==
#Q1[ANG] #1B1          #2B1          #3B1          #4B1
-1.250   -0.46825250   -0.44517768   -0.42331272   -0.41754833
-1.200   -0.46933419   -0.44603087   -0.42412082   -0.41832779
-1.150   -0.47037467   -0.44683781   -0.42488288   -0.41906251
-1.100   -0.47137466   -0.44759931   -0.42559972   -0.41975359
-1.050   -0.47233495   -0.44831627   -0.42627232   -0.42040219
-1.000   -0.47325640   -0.44898967   -0.42690172   -0.42100956
-0.950   -0.47413992   -0.44962054   -0.42748907   -0.42157698
-0.900   -0.47498648   -0.45020992   -0.42803555   -0.42210574
-0.850   -0.47579708   -0.45075893   -0.42854241   -0.42259713
-0.800   -0.47657273   -0.45126866   -0.42901090   -0.42305244
-0.750   -0.47731444   -0.45174023   -0.42944233   -0.42347289
-0.700   -0.47802325   -0.45217475   -0.42983797   -0.42385968
-0.650   -0.47870015   -0.45257332   -0.43019911   -0.42421392
-0.600   -0.47934615   -0.45293703   -0.43052705   -0.42453669
-0.550   -0.47996222   -0.45326694   -0.43082305   -0.42482899
-0.500   -0.48054930   -0.45356408   -0.43108837   -0.42509176
-0.450   -0.48110831   -0.45382949   -0.43132431   -0.42532585
-0.400   -0.48164012   -0.45406413   -0.43153220   -0.42553204
-0.350   -0.48214556   -0.45426902   -0.43171382   -0.42571086
-0.300   -0.48262537   -0.45444547   -0.43186978   -0.42586266
-0.250   -0.48308038   -0.45459337   -0.43199634   -0.42599065
-0.200   -0.48351129   -0.45471390   -0.43209877   -0.42609395
-0.150   -0.48391877   -0.45480790   -0.43217781   -0.42617317
-0.100   -0.48430344   -0.45487612   -0.43223418   -0.42622898
-0.075   -0.48448740   -0.45490079   -0.43225409   -0.42624832
-0.050   -0.48466587   -0.45491927   -0.43226861   -0.42626206
-0.025   -0.48483891   -0.45493166   -0.43227781   -0.42627030
-0.020   -0.48487287   -0.45493341   -0.43227902   -0.42627130
-0.015   -0.48490662   -0.45493492   -0.43228002   -0.42627208
-0.010   -0.48494015   -0.45493619   -0.43228081   -0.42627264
-0.005   -0.48497348   -0.45493722   -0.43228140   -0.42627300
0.000   -0.48500659   -0.45493801   -0.43228178   -0.42627314
0.005   -0.48503948   -0.45493857   -0.43228196   -0.42627306
0.015   -0.48510464   -0.45493897   -0.43228169   -0.42627229
0.020   -0.48513690   -0.45493882   -0.43228125   -0.42627158
0.025   -0.48516896   -0.45493843   -0.43228061   -0.42627067
0.050   -0.48532608   -0.45493297   -0.43227436   -0.42626301
0.075   -0.48547801   -0.45492171   -0.43226311   -0.42625028
0.100   -0.48562479   -0.45490472   -0.43224693   -0.42623261
0.150   -0.48590313   -0.45485381   -0.43220006   -0.42618302
0.200   -0.48616146   -0.45478076   -0.43213424   -0.42611565
0.250   -0.48640009   -0.45468604   -0.43204992   -0.42603229
0.300   -0.48661932   -0.45457010   -0.43194748   -0.42593525
0.350   -0.48681939   -0.45443335   -0.43182728   -0.42582743
0.400   -0.48700051   -0.45427617   -0.43168958   -0.42571212
0.450   -0.48716286   -0.45409892   -0.43153462   -0.42559247
0.500   -0.48730659   -0.45390193   -0.43136258   -0.42547058
0.550   -0.48743182   -0.45368551   -0.43117358   -0.42534695
0.600   -0.48753863   -0.45344992   -0.43096771   -0.42522050
0.650   -0.48762709   -0.45319544   -0.43074500   -0.42386403
0.700   -0.48769722   -0.45292230   -0.43050544   -0.42420005
0.750   -0.48774904   -0.45263072   -0.43024899   -0.42342921
0.800   -0.48778254   -0.45232091   -0.42997556   -0.42290056
0.850   -0.48779768   -0.45199306   -0.42968504   -0.42276564
0.900   -0.48779442   -0.45164735   -0.42937730   -0.42239839
0.950   -0.48777268   -0.45128396   -0.42905216   -0.42201857
1.000   -0.48773239   -0.45090305   -0.42870945   -0.42161392
1.050   -0.48767345   -0.45050478   -0.42834898   -0.42118967
1.100   -0.48759575   -0.45008930   -0.42797053   -0.42074629
1.150   -0.48749917   -0.44965677   -0.42757390   -0.42198438
1.200   -0.48738358   -0.44920735   -0.42715888   -0.41980371
1.250   -0.48724885   -0.44874119   -0.42672528   -0.41930527


==> anc/Data/MainText/Data_Fig4_b/README <==
1. All data are ab-initio data resulting from calculations performed on
   MRCI(lcECP+CPP)/UET15 level of theory (see paper + SI for more details).
2. All data correspond to quartet states of Rb3
3. Energies given in the files are total energies
4. Plotted are interaction energies relative to the Rb+Rb+Rb asymptote which
   equals: -0.460381675062 H

Details about files 'rb3_D3h_UET_Quartet_XY.dat' :
- file ending corresponds to state belonging to the respective IRREP in C2v,
  i.e. 2A2 = 2^4A_2
- Resulting potential energy curve describes the trimer system while varying
  all three internuclear distance simultaneously and equally, i.e. preserving
  D3h configurations
- column1: R12 = R23 = R13 in Bohr
- column2: total energy of respective state in H

Details about file '*_6839.dat':
- Resulting potential energy curve describes the trimer system while varying
  all three internuclear distance simultaneously and equally, i.e. preserving
  D3h configurations
- Column1: R12=R23=R13 in Bohr
- Remaining columns: Total energies of states with columns labelled
  arrcordingly within the file

Details about file '*_6915.dat':
- Resulting potential energy curve describes the trimer system while varying
  all three internuclear distance simultaneously and equally, i.e. preserving
  D3h configurations
- Column1: R12=R23=R13 in Bohr
- Remaining columns: Total energies of states with columns labelled
  arrcordingly within the file

Details about files corresponding to inset of Fig. 4(b),
i.e. '*_TrueQxScan_Q1FixedToQuartetGroundState.dat':
- Scans along the Q3 coordinate (cf. paper and SI) for Q2 = 0, and Q1 fixed to
  the value at the quartet ground states geometry
- This are scans preserving C2v symmetry
- file '*_A2-states_*.dat' :
  - column1: Q3 in Angstrom
  - column2: 1^4A_2 total energy in H
  - column3: 2^4A_2 total energy in H
  - column4: 3^4A_2 total energy in H
  - Labelling of states according to respective columns also given in file
- file '*_B2-states_*.dat' :
  - column1: Q3 in Angstreom
  - column2: 1^4B_2 total energy in H
  - column2: 2^4B_2 total energy in H
  - column2: 3^4B_2 total energy in H	
  - Labelling of states according to respective columns also given in file


==> anc/Data/MainText/Data_Fig4_b/rb3_D3h-symmetry_UET15_quartets-more-states_6839.txt <==
#R	 #1^4A_1	 #2^4A_1	#3^4A_1		#4^4A_1		#1^4B_1		#2^4B_1		#3^4B_1		#4^4B_1		#5^4B_1		#1^4B_2		#2^4B_2		#3^4B_2		#1^4A_2		#2^4A_2		#3^4A_2
6.0	 -0.365684046698 -0.349892799241 -0.349374741771 -0.340168109075 -0.395960705668 -0.365683956932 -0.350837308711 -0.349372951955 -0.336984610863 -0.396782290917 -0.366066732572 -0.352655357171 -0.396785994336 -0.352654481782 -0.343403192643
6.25	 -0.375493966544 -0.361017070637 -0.358651591485 -0.350098193162 -0.407620706639 -0.375496183180 -0.362211279677 -0.358652828609 -0.350099153717 -0.406460136938 -0.373715653076 -0.362206203621 -0.406465440557 -0.362204384806 -0.352731460702
6.5	 -0.385163472287 -0.371560379095 -0.367227531776 -0.360463751343 -0.418258309411 -0.385167096837 -0.372896748463 -0.367232181180 -0.360447978242 -0.414918047166 -0.380935096955 -0.371028861028 -0.414925457301 -0.371026220082 -0.361172915060
6.75	 -0.394143558971 -0.381192644098 -0.374753902623 -0.369955576770 -0.427682381262 -0.394147320781 -0.382588532918 -0.374761650637 -0.369939525533 -0.422070290583 -0.387450832069 -0.378928702745 -0.422080365943 -0.378925651219 -0.368474767723
7.0	 -0.402048042612 -0.389729881710 -0.381228645622 -0.378132235352 -0.435821493298 -0.402051466539 -0.391133274658 -0.381237833879 -0.378117308748 -0.427923631471 -0.393057212823 -0.385797870684 -0.427936872967 -0.385794290417 -0.374571983625
7.25	 -0.408715487864 -0.397113861626 -0.387072271272 -0.384596667738 -0.442695703130 -0.408717996466 -0.398495657040 -0.387075803267 -0.384588855728 -0.432550572716 -0.397655575136 -0.391610919209 -0.432567351669 -0.391608172153 -0.380357812780
7.5	 -0.414148280285 -0.403372369976 -0.392627939732 -0.389172500846 -0.448384034643 -0.414150202498 -0.404716853734 -0.392620810978 -0.389176444316 -0.436060500153 -0.401250351705 -0.396402065882 -0.436079534786 -0.396399943355 -0.385718192765
7.75	 -0.418441496008 -0.408585498983 -0.397522270598 -0.392454504984 -0.453000890024 -0.418443016118 -0.409879662184 -0.397510828738 -0.392464661447 -0.438581311651 -0.403921919424 -0.400248783332 -0.438601994452 -0.400247395413 -0.390078627356
8.0	 -0.421725788970 -0.412857608888 -0.401600847063 -0.394831340050 -0.456675339861 -0.421727049101 -0.414084437799 -0.401588170283 -0.394844941513 -0.440244219402 -0.405785911469 -0.403249018124 -0.440265960764 -0.403248531027 -0.393555691798
8.25	 -0.424139597861 -0.416300247764 -0.404908769309 -0.396485647457 -0.459538641914 -0.424140684999 -0.417434443167 -0.404895984080 -0.396501536623 -0.441175164207 -0.406967990406 -0.405506917115 -0.441197440836 -0.405507403290 -0.396269999172
8.5	 -0.425815554296 -0.419022258699 -0.407533237649 -0.397542805222 -0.461716572121 -0.425816516401 -0.420027938750 -0.407520624064 -0.397560465222 -0.441490284219 -0.407588639089 -0.407123982114 -0.441512653043 -0.407125404634 -0.398337717789
8.75	 -0.427156913011 -0.421136545713 -0.409632213347 -0.398285744883 -0.462750635561 -0.424818611624 -0.421954543329 -0.409310637588 -0.397861593502 -0.441293985602 -0.408194475081 -0.407754797291 -0.441316086685 -0.408196577283 -0.399865961178
9.0	 -0.427425231696 -0.422698744841 -0.411088104380 -0.398267093110 -0.464468811645 -0.428217090613 -0.423519729473 -0.411073187522 -0.398265890320 -0.440678612153 -0.408802799891 -0.407556777199 -0.440700158105 -0.408805493078 -0.400950635827
9.25	 -0.427561614321 -0.423825017905 -0.412177364830 -0.398123925949 -0.465239153779 -0.427562214984 -0.424119414041 -0.412164641289 -0.398154273668 -0.439724975314 -0.409023572355 -0.407067139537 -0.439745744699 -0.409026632799 -0.401675859767
9.5	 -0.427366562229 -0.424574067784 -0.412897602137 -0.397875967661 -0.465715414946 -0.427366991292 -0.424491574300 -0.412884630418 -0.397913984208 -0.438503338949 -0.408921452017 -0.406343338102 -0.438523163497 -0.408924674053 -0.402114317772
9.75	 -0.426911773460 -0.425007073970 -0.413304343832 -0.396981345556 -0.465964674336 -0.426911967692 -0.424467586037 -0.413291091081 -0.396705944604 -0.437074523988 -0.408551923332 -0.405430718722 -0.437093269855 -0.408555158664 -0.402328025517
10.0	 -0.426261885587 -0.425180098101 -0.413443390477 -0.397831554760 -0.466042369888 -0.426261885178 -0.424100969456 -0.413443378639 -0.397831449393 -0.435490408645 -0.407961333006 -0.404361144321 -0.435490419593 -0.407961330496 -0.402370971231
10.25	 -0.425464942461 -0.425131985702 -0.413358979678 -0.397585237348 -0.465994699040 -0.425464941664 -0.423433485222 -0.413358969623 -0.397585146266 -0.433797900602 -0.407191794228 -0.403175335997 -0.433797910921 -0.407191790991 -0.402284139357
10.5	 -0.424904750855 -0.424569131409 -0.413082949271 -0.397217426698 -0.465857341454 -0.424569130739 -0.422509315909 -0.413082947568 -0.397217400877 -0.432034896399 -0.406275770831 -0.401894148957 -0.432034898654 -0.406275764416 -0.402105396541
10.75	 -0.424531608810 -0.423612754272 -0.412645451297 -0.396758516114 -0.465658557935 -0.423612753983 -0.421367839137 -0.412645451151 -0.396758503798 -0.430234752876 -0.405241456721 -0.400540168587 -0.430234753336 -0.405241456569 -0.401865046219
11.0	 -0.424040959242 -0.422627187253 -0.412073903203 -0.396234010294 -0.465419979239 -0.422627186997 -0.420045690999 -0.412073903527 -0.396234014477 -0.428425999372 -0.404112492610 -0.399133180140 -0.428425999527 -0.404112492141 -0.401588036060
11.25	 -0.423457087624 -0.421637135017 -0.411394324909 -0.395663750080 -0.465157831502 -0.421637134690 -0.418577144056 -0.411394325376 -0.395663757534 -0.426632905737 -0.402908707563 -0.397690618505 -0.426632905833 -0.402908710924 -0.401294692731
11.5	 -0.422800768079 -0.420660976599 -0.410632302056 -0.395061908131 -0.464884044679 -0.420660975063 -0.416994370725 -0.410632302164 -0.395061921335 -0.424875914901 -0.401646803209 -0.396227841684 -0.424875914784 -0.401646806552 -0.401001260891
11.75	 -0.422089775622 -0.419711356562 -0.409813475360 -0.394437399391 -0.464607209294 -0.419711356495 -0.415327667422 -0.409813472666 -0.394437402423 -0.423172000098 -0.400340967939 -0.394758379800 -0.423171999769 -0.400720298507 -0.400340964764
12.0	 -0.421339292496 -0.418796110542 -0.408963505401 -0.393794346048 -0.464333376842 -0.418796110449 -0.413605733084 -0.408963501310 -0.393794357988 -0.421534946062 -0.399003234622 -0.393294193154 -0.421534945293 -0.400460999740 -0.399003226035
12.25	 -0.420562335447 -0.417919401557 -0.408107488789 -0.393132770776 -0.464066701815 -0.417919402050 -0.411856110277 -0.408107483368 -0.393132784725 -0.419975592240 -0.397644057823 -0.391845936211 -0.419975592645 -0.400229605129 -0.397644058561
12.5	 -0.419770602920 -0.417082895198 -0.407269345780 -0.392456742817 -0.463810387217 -0.417083626941 -0.410113302337 -0.407270026669 -0.388944302515 -0.418502770213 -0.396276770534 -0.390426482380 -0.418504586151 -0.400031971733 -0.396277032060
12.75	 -0.418972486029 -0.416286520863 -0.406468757640 -0.391746625518 -0.463565188986 -0.416287024980 -0.408389330725 -0.406469235225 -0.389007726555 -0.417120468926 -0.394900873362 -0.389037491274 -0.417121867980 -0.399864457806 -0.394901227604
13.0	 -0.418176685497 -0.415529480349 -0.405722984028 -0.391005088810 -0.463332691212 -0.415529826188 -0.406721938942 -0.405723311195 -0.388745674621 -0.415832748615 -0.393529381926 -0.387690559592 -0.415833797720 -0.399729650349 -0.393529766864
13.25	 -0.417390045171 -0.414810456913 -0.405043937496 -0.390228967890 -0.463113367430 -0.414810691037 -0.405142652176 -0.405044137804 -0.389064389062 -0.414640670457 -0.392169609355 -0.386392740073 -0.414641444983 -0.399625774145 -0.392169940606
13.5	 -0.416618280286 -0.414127986713 -0.404438477171 -0.389417631442 -0.462907326200 -0.414128146813 -0.404438600334 -0.403685349486 -0.388937804557 -0.413543473643 -0.390828425525 -0.385150449233 -0.413544041987 -0.399550160225 -0.390828696731
13.75	 -0.415866091415 -0.413480605556 -0.403908652084 -0.388573536551 -0.462714417014 -0.413480704633 -0.403908698198 -0.402384853570 -0.388723855188 -0.412538857001 -0.389512471165 -0.383969465982 -0.412539273500 -0.399499662955 -0.389512658757
14.0	 -0.415137284502 -0.412866907052 -0.403452470819 -0.387702097722 -0.462534319521 -0.412866966324 -0.403452465823 -0.401272230390 -0.388358454104 -0.411623263013 -0.388228018924 -0.371070321093 -0.411623568960 -0.399470968694 -0.388228148017
14.5	 -0.413761006441 -0.411735280630 -0.402739423030 -0.385909822819 -0.462210703810 -0.411735287707 -0.402739354484 -0.399672095887 -0.387109283696 -0.410040391307 -0.385777462382 -0.376628686233 -0.410040562667 -0.399466097942 -0.385777454617
15.0	 -0.412505014748 -0.410723105144 -0.402243951596 -0.384116210156 -0.461932168955 -0.410723081056 -0.402243850447 -0.398825429786 -0.385274159226 -0.408752010466 -0.383520857569 -0.370686377402 -0.408752111936 -0.399512388131 -0.383520802064
15.5	 -0.411375608857 -0.409820959681 -0.401908221216 -0.382397532933 -0.461693936301 -0.409820916704 -0.401908124538 -0.398482415731 -0.383145900791 -0.407711692622 -0.381495847906 -0.365688116600 -0.407711756744 -0.399591748616 -0.381495771090
#16.0	 -0.410372005605 -0.409019694382 -0.401684788355 -0.380816299789 -0.461491212526 -0.409019635630 -0.401684698028 -0.398411840883 -0.381007343125 -0.406874774875 -0.379730381978 -0.370739551549 -0.406874815705 -0.399691129855 -0.363485467345


==> anc/Data/MainText/Data_Fig4_b/rb3_D3h-symmetry_UET15_quartets-more-states_6915.txt <==
#R	 #1^4A_1	 #2^4A_1	 #3^4A_1	 #1^4B_1	 #2^4B_1	 #3^4B_1	 #4^4B_1	 #1^4B_2	 #1^4A_2	 #2^4A_2
6.0	 -0.365684047419 -0.349892698664 -0.349374591069 -0.395960704266 -0.365683953449 -0.350837311215 -0.349372953659 -0.396782290650 -0.396785993452 -0.352654450093
6.25	 -0.375493965218 -0.361017065019 -0.358651549199 -0.407620704423 -0.375496184649 -0.362211283510 -0.358652822178 -0.406460138569 -0.406465440565 -0.362204362982
6.5	 -0.385163473459 -0.371560381550 -0.367227552545 -0.418258308940 -0.385167097527 -0.372896741232 -0.367232167566 -0.414918042013 -0.414925457369 -0.371026203970
6.75	 -0.394143556833 -0.381192643648 -0.374753915385 -0.427682380711 -0.394147319610 -0.382588534592 -0.374761649901 -0.422070286419 -0.422080370086 -0.378925639793
7.0	 -0.402048039811 -0.389729870010 -0.381228652458 -0.435821493986 -0.402051453964 -0.391133272353 -0.381237827030 -0.427923627809 -0.427936873240 -0.385794292601
7.25	 -0.408715482075 -0.397113860059 -0.387072276377 -0.442695703250 -0.408717993513 -0.398495656118 -0.387075796747 -0.432550577603 -0.432567353223 -0.391608175538
7.5	 -0.414148275729 -0.403372361616 -0.392627946716 -0.448384035086 -0.414150200414 -0.404716860858 -0.392620798961 -0.436060498084 -0.436079535421 -0.396399941800
7.75	 -0.418441495567 -0.408585501189 -0.397522281976 -0.453000889752 -0.418443014761 -0.409879661973 -0.397510813286 -0.438581309194 -0.438601995077 -0.400247392719
8.0	 -0.421725788722 -0.412857614527 -0.401600835908 -0.456675339711 -0.421727047407 -0.414084438408 -0.401588162704 -0.440244215705 -0.440265961583 -0.403248539467
8.25	 -0.424139597933 -0.416300252162 -0.404908753370 -0.459538641748 -0.424140677079 -0.417434442740 -0.404895978749 -0.441175159556 -0.441197441546 -0.405507411399
8.5	 -0.425815556286 -0.419022261083 -0.407533227792 -0.461716572014 -0.425816510457 -0.420027937724 -0.407520620677 -0.441490278973 -0.441512653428 -0.407125410697
8.75	 -0.426874800838 -0.421124709759 -0.409564965150 -0.463325197275 -0.426875646982 -0.421954651549 -0.409552457860 -0.441293979809 -0.441316086395 -0.408196573148
9.0	 -0.427425230106 -0.422698741808 -0.411088102098 -0.464468810613 -0.427425965105 -0.423294786614 -0.411075564826 -0.440678603795 -0.440700157456 -0.408805489941
9.25	 -0.427561612285 -0.423825016108 -0.412177364296 -0.465239153118 -0.427562212795 -0.424119410005 -0.412164628494 -0.439724965252 -0.439745742439 -0.409026627156
9.5	 -0.427366560678 -0.424574067476 -0.412897602998 -0.465715414092 -0.427366989553 -0.424491571096 -0.412884627407 -0.438503336661 -0.438523162939 -0.408924666937
9.75	 -0.426911772519 -0.425007077373 -0.413304342570 -0.465964673463 -0.426911969455 -0.424467578875 -0.413291076762 -0.437074521460 -0.437093269445 -0.408555156678
10.0	 -0.426261876547 -0.425180097900 -0.413443383342 -0.466042369806 -0.426261880076 -0.424100969545 -0.413443376990 -0.435490406762 -0.435490419963 -0.407961321971
10.25	 -0.425464932540 -0.425131985558 -0.413358975170 -0.465994698977 -0.425464937087 -0.423433485522 -0.413358959627 -0.433797898673 -0.433797911756 -0.407191792238
10.5	 -0.424904751123 -0.424569122928 -0.413082946474 -0.465857341530 -0.424569126220 -0.422509316241 -0.413082939306 -0.432034894474 -0.432034899831 -0.406275766316
10.75	 -0.424531608802 -0.423612746637 -0.412645440313 -0.465658557841 -0.423612746802 -0.421367838925 -0.412645445301 -0.430234747917 -0.430234751798 -0.405241459341
11.0	 -0.424040958922 -0.422627179629 -0.412073893453 -0.465419979064 -0.422627179563 -0.420045690616 -0.412073897283 -0.428425993906 -0.428426000176 -0.404112494248
11.25	 -0.423457087685 -0.421637127396 -0.411394316201 -0.465157831623 -0.421637127943 -0.418577143649 -0.411394320357 -0.426632899159 -0.426632906112 -0.402908712318
11.5	 -0.422800767858 -0.420660967435 -0.410632295557 -0.464884044448 -0.420660967401 -0.416994370557 -0.410632295658 -0.424875907531 -0.424875908236 -0.401001261283
11.75	 -0.422089775910 -0.419711354268 -0.409813473593 -0.464607209256 -0.419711346672 -0.415327667463 -0.409813468939 -0.423171990509 -0.423171991184 -0.400720297152
12.0	 -0.421339292307 -0.418796108089 -0.408963503689 -0.464333376753 -0.418796099134 -0.413605732822 -0.408963500176 -0.421534935380 -0.421534935329 -0.400461006809
12.25	 -0.420562335072 -0.417919398911 -0.408107486455 -0.464066701782 -0.417919391045 -0.411856110162 -0.408107483104 -0.419975589990 -0.419975588818 -0.400229605286
12.5	 -0.419770599702 -0.417082894156 -0.407269345464 -0.463810384851 -0.417083632900 -0.410113301882 -0.407270023880 -0.418502767772 -0.418504581399 -0.400031971396
12.75	 -0.418972482555 -0.416286519927 -0.406468757471 -0.463565188402 -0.416287023736 -0.408389332309 -0.406469233187 -0.417120466265 -0.417121860897 -0.399864458269
13.0	 -0.418176681809 -0.415529479146 -0.405722983332 -0.463332691056 -0.415529824149 -0.406721942626 -0.405723308491 -0.415832744818 -0.415833789975 -0.399729657797
13.25	 -0.417390041806 -0.414810455243 -0.405043936063 -0.463113366683 -0.414810690518 -0.405142656387 -0.405044135828 -0.414640665827 -0.414641436663 -0.399625780895
13.5	 -0.416618277343 -0.414127985144 -0.404438474868 -0.462907324278 -0.414128141863 -0.404438599377 -0.403685348752 -0.413543469196 -0.413544033441 -0.399550166460
13.75	 -0.415866092769 -0.413480604155 -0.403908650265 -0.462714416649 -0.413480705822 -0.403908702032 -0.402384853549 -0.412538852268 -0.412539264984 -0.399499669054
14.0	 -0.415137285861 -0.412866906017 -0.403452468093 -0.462534318481 -0.412866966491 -0.403452464387 -0.401272229991 -0.411623259200 -0.411623562761 -0.399470968590
14.5	 -0.413761001505 -0.411735271801 -0.402739416008 -0.462210702941 -0.411735288296 -0.402739353847 -0.399672097128 -0.410040388145 -0.410040558083 -0.399466098101
15.0	 -0.412505008849 -0.410723105035 -0.402243939869 -0.461932168007 -0.410723080538 -0.402243853360 -0.398825429965 -0.408752007470 -0.408752102771 -0.399512385567
15.5	 -0.411375600660 -0.409820960000 -0.401908213721 -0.461693935062 -0.409820914667 -0.401908120946 -0.398482410738 -0.407711682769 -0.407711749852 -0.399591745877
16.0	 -0.410372002759 -0.409019694853 -0.401684784393 -0.461491211461 -0.409019634185 -0.401684688572 -0.398411836813 -0.406874766276 -0.406874803666 -0.399691140169
16.5	 -0.409488332943 -0.408310303286 -0.401538907692 -0.461319425831 -0.408310242327 -0.401538822375 -0.398474034872 -0.406201429983 -0.406201452880 -0.399801621156
17.0	 -0.408715425134 -0.407683998210 -0.401446485559 -0.461174349786 -0.407683921816 -0.401446412320 -0.398596676032 -0.405657972131 -0.405657983683 -0.399917255168
17.5	 -0.408042307396 -0.407132231804 -0.401391170326 -0.461052153759 -0.407132133086 -0.401391110051 -0.398744111529 -0.405216876786 -0.405216881462 -0.400034178692
18.0	 -0.407457387957 -0.406646866803 -0.401361908815 -0.460949428737 -0.406646730183 -0.401361861111 -0.398899172525 -0.404856226517 -0.404856231660 -0.400149911828
18.5	 -0.406949302392 -0.406220270452 -0.401351161701 -0.460863182096 -0.406220086518 -0.401351114390 -0.399053862500 -0.404558842804 -0.404558862386 -0.400262877335
19.0	 -0.406507466049 -0.405845398003 -0.401353714013 -0.460790818538 -0.405845185245 -0.401353674462 -0.399204699877 -0.404311406678 -0.404311439232 -0.400372120350
19.5	 -0.406122378079 -0.405515819324 -0.401365876605 -0.460730108002 -0.405515582969 -0.401365841739 -0.399350279808 -0.404103615225 -0.404103649337 -0.400477038441
20.0	 -0.405785692518 -0.405225751079 -0.401384974923 -0.460679150164 -0.405225473798 -0.401384943077 -0.399490169703 -0.403927519211 -0.403927545445 -0.400577271533
21.0	 -0.405229886141 -0.404744156660 -0.401436544385 -0.460600315699 -0.404743872741 -0.401436519969 -0.399753098302 -0.403647161212 -0.403647179525 -0.400763202246
22.0	 -0.404794804591 -0.404366571604 -0.401497714994 -0.460544316487 -0.404366354417 -0.401497689492 -0.399994536408 -0.403435804434 -0.403435810309 -0.400929904879
23.0	 -0.404448488118 -0.404067289448 -0.401562152758 -0.460504173492 -0.404067129952 -0.401562140912 -0.400215453772 -0.403272084979 -0.403272096931 -0.401078302164
24.0	 -0.404168471708 -0.403827199877 -0.401626115092 -0.460475081090 -0.403827098161 -0.401626103148 -0.400416653837 -0.403142406477 -0.403142415568 -0.401209814174
25.0	 -0.403938891906 -0.403632279614 -0.401687402193 -0.460453741747 -0.403632279262 -0.401687398637 -0.400599010793 -0.403037781574 -0.403037775403 -0.401326044642
26.0	 -0.403748342321 -0.403472136925 -0.401744830843 -0.460437894657 -0.403472134638 -0.401744822209 -0.400763433318 -0.402952061055 -0.402952055098 -0.401428626315
27.0	 -0.403588484230 -0.403339139691 -0.401797860474 -0.460425980251 -0.403339138236 -0.401797856364 -0.400911179567 -0.402880931923 -0.402880927138 -0.401519164250
28.0	 -0.403453143443 -0.403227571790 -0.401846370239 -0.460416917865 -0.403227571587 -0.401846366272 -0.401043615534 -0.402821260512 -0.402821257888 -0.401599125123
29.0	 -0.403337614103 -0.403133125056 -0.401890462755 -0.460409950987 -0.403133125458 -0.401890459958 -0.401162136754 -0.402770749496 -0.402770748065 -0.401669831627
30.0	 -0.403238280838 -0.403052503471 -0.401930380205 -0.460404536844 -0.403052504853 -0.401930380068 -0.401268125765 -0.402727635753 -0.402727634971 -0.401732481262


==> anc/Data/MainText/Data_Fig4_b/rb3_D3h_UET15_Quartet_2A2.txt <==
6.0	-0.352654450093
6.25	-0.362204362982
6.5	-0.37102620397
6.75	-0.378925639793
7.0	-0.385794292601
7.25	-0.391608175538
7.5	-0.3963999418
7.75	-0.400247392719
8.0	-0.403248539467
8.25	-0.405507411399
8.5	-0.407125410697
8.75	-0.408196573148
9.0	-0.408805489941
9.25	-0.409026627156
9.5	-0.408924666937
9.75	-0.408555156678
10.0	-0.407961321971
10.25	-0.407191792238
10.5	-0.406275766316
10.75	-0.405241459341
11.0	-0.404112494248
11.25	-0.402908712318
#11.5	-0.401001261283
11.75	-0.400720297152
12.0	-0.400461006809
12.25	-0.400229605286
12.5	-0.400031971396
12.75	-0.399864458269
13.0	-0.399729657797
13.25	-0.399625780895
13.5	-0.39955016646
13.75	-0.399499669054
14.0	-0.39947096859
14.5	-0.399466098101
15.0	-0.399512385567
15.5	-0.399591745877
16.0	-0.399691140169
16.5	-0.399801621156
17.0	-0.399917255168
17.5	-0.400034178692
18.0	-0.400149911828
18.5	-0.400262877335
19.0	-0.40037212035
19.5	-0.400477038441
20.0	-0.400577271533
21.0	-0.400763202246
22.0	-0.400929904879
23.0	-0.401078302164
24.0	-0.401209814174
25.0	-0.401326044642
26.0	-0.401428626315
27.0	-0.40151916425
28.0	-0.401599125123
29.0	-0.401669831627
30.0	-0.401732481262


==> anc/Data/MainText/Data_Fig4_b/rb3_D3h_UET15_Quartet_3B2.txt <==
6.0	-0.352655357171
6.25	-0.362206203621
6.5	-0.371028861028
6.75	-0.378928702745
7.0	-0.385797870684
7.25	-0.391610919209
7.5	-0.396402065882
7.75	-0.400248783332
8.0	-0.403249018124
8.25	-0.405506917115
8.5	-0.407123982114
8.75	-0.407754797291
9.0	-0.407556777199
9.25	-0.407067139537
9.5	-0.406343338102
9.75	-0.405430718722
10.0	-0.404361144321
10.25	-0.403175335997
10.5	-0.401894148957
10.75	-0.400540168587
11.0	-0.39913318014
11.25	-0.397690618505
11.5	-0.396227841684
11.75	-0.3947583798
12.0	-0.393294193154
12.25	-0.391845936211
12.5	-0.39042648238
12.75	-0.389037491274
13.0	-0.387690559592
13.25	-0.386392740073
13.5	-0.385150449233
13.75	-0.383969465982
#14.0	-0.371070321093
#14.5	-0.376628686233
#15.0	-0.370686377402
#15.5	-0.3656881166


==> anc/Data/MainText/Data_Fig4_b/rb3_D3h_UET15_Quartet_4A1.txt <==
6.0	-0.340168109075
6.25	-0.350098193162
6.5	-0.360463751343
6.75	-0.36995557677
7.0	-0.378132235352
7.25	-0.384596667738
7.5	-0.389172500846
7.75	-0.392454504984
8.0	-0.39483134005
8.25	-0.396485647457
8.5	-0.397542805222
8.75	-0.398285744883
9.0	-0.39826709311
9.25	-0.398123925949
9.5	-0.397875967661
#9.75	-0.396981345556
10.0	-0.39783155476
10.25	-0.397585237348
10.5	-0.397217426698
10.75	-0.396758516114
11.0	-0.396234010294
11.25	-0.39566375008
11.5	-0.395061908131
11.75	-0.394437399391
12.0	-0.393794346048
12.25	-0.393132770776
12.5	-0.392456742817
12.75	-0.391746625518
13.0	-0.39100508881
13.25	-0.39022896789
13.5	-0.389417631442
13.75	-0.388573536551
14.0	-0.387702097722
14.5	-0.385909822819
15.0	-0.384116210156
15.5	-0.382397532933


==> anc/Data/MainText/Data_Fig4_b/rb3_D3h_UET15_Quartet_5B1.txt <==
6.0	-0.336984610863
6.25	-0.350099153717
6.5	-0.360447978242
6.75	-0.369939525533
7.0	-0.378117308748
7.25	-0.384588855728
7.5	-0.389176444316
7.75	-0.392464661447
8.0	-0.394844941513
8.25	-0.396501536623
8.5	-0.397560465222
8.75	-0.397861593502
9.0	-0.39826589032
9.25	-0.398154273668
9.5	-0.397913984208
#9.75	-0.396705944604
10.0	-0.397831449393
10.25	-0.397585146266
10.5	-0.397217400877
10.75	-0.396758503798
11.0	-0.396234014477
11.25	-0.395663757534
11.5	-0.395061921335
11.75	-0.394437402423
12.0	-0.393794357988
12.25	-0.393132784725
#12.5	-0.388944302515
#12.75	-0.389007726555
#13.0	-0.388745674621
#13.25	-0.389064389062
#13.5	-0.388937804557
13.75	-0.388723855188
14.0	-0.388358454104
14.5	-0.387109283696
15.0	-0.385274159226
15.5	-0.383145900791


==> anc/Data/MainText/Data_Fig4_b/rb3_MoreStates_Quartet-A2-states_TrueQxScan_Q1FixedToQuartetGroundState.txt <==
#Q3[ANG] #1A2          #2A2          #3A2
-1.250   -0.42196333   -0.40596025   -0.39689483
-1.200   -0.42266216   -0.40625429   -0.39732999
-1.150   -0.42334254   -0.40651969   -0.39774426
-1.100   -0.42400525   -0.40675786   -0.39813840
-1.050   -0.42465107   -0.40697020   -0.39851313
-1.000   -0.42528071   -0.40715810   -0.39886906
-0.950   -0.42589486   -0.40732294   -0.39920679
-0.900   -0.42649418   -0.40746609   -0.39952680
-0.850   -0.42707927   -0.40758893   -0.39982953
-0.800   -0.42765071   -0.40769282   -0.40011533
-0.750   -0.42820903   -0.40777911   -0.40038449
-0.700   -0.42875475   -0.40784918   -0.40063720
-0.650   -0.42928832   -0.40790438   -0.40087361
-0.600   -0.42981018   -0.40794608   -0.40109376
-0.550   -0.43032074   -0.40797564   -0.40129762
-0.500   -0.43082036   -0.40799445   -0.40148510
-0.450   -0.43130939   -0.40800388   -0.40165603
-0.400   -0.43178814   -0.40800529   -0.40181016
-0.350   -0.43225689   -0.40800006   -0.40194722
-0.300   -0.43271589   -0.40798950   -0.40206686
-0.250   -0.43316538   -0.40797494   -0.40216875
-0.200   -0.43360557   -0.40795760   -0.40225252
-0.150   -0.43403664   -0.40793865   -0.40231784
-0.100   -0.43445875   -0.40791914   -0.40236444
-0.075   -0.43466649   -0.40790947   -0.40238065
-0.050   -0.43487205   -0.40789999   -0.40239212
-0.025   -0.43507542   -0.40789079   -0.40239883
-0.020   -0.43511584   -0.40788899   -0.40239960
-0.015   -0.43515617   -0.40788721   -0.40240018
-0.010   -0.43519641   -0.40788544   -0.40240058
-0.005   -0.43523657   -0.40788369   -0.40240078
0.000   -0.43527664   -0.40788195   -0.40240079
0.005   -0.43531662   -0.40788024   -0.40240061
0.015   -0.43539633   -0.40787685   -0.40239969
0.020   -0.43543606   -0.40787519   -0.40239894
0.025   -0.43547570   -0.40787355   -0.40239801
0.050   -0.43567263   -0.40786562   -0.40239050
0.075   -0.43586743   -0.40785822   -0.40237830
0.100   -0.43606011   -0.40785138   -0.40236143
0.150   -0.43643913   -0.40783944   -0.40231392
0.200   -0.43680975   -0.40782981   -0.40224846
0.250   -0.43717200   -0.40782234   -0.40216566
0.300   -0.43752590   -0.40781672   -0.40206625
0.350   -0.43787145   -0.40781253   -0.40195104
0.400   -0.43820864   -0.40780926   -0.40182092
0.450   -0.43853745   -0.40780632   -0.40167679
0.500   -0.43885784   -0.40780311   -0.40151957
0.550   -0.43916976   -0.40779897   -0.40135019
0.600   -0.43947316   -0.40779328   -0.40116954
0.650   -0.43976796   -0.40778541   -0.40097848
0.700   -0.44005407   -0.40777475   -0.40077785
0.750   -0.44033142   -0.40776072   -0.40056843
0.800   -0.44059989   -0.40774277   -0.40035100
0.850   -0.44085937   -0.40772038   -0.40012630
0.900   -0.44110974   -0.40769305   -0.39989506
0.950   -0.44135088   -0.40766032   -0.39965803
1.000   -0.44158263   -0.40762177   -0.39941599
1.050   -0.44180485   -0.40757697   -0.39916979
1.100   -0.44201739   -0.40752555   -0.39892040
1.150   -0.44222008   -0.40746714   -0.39866898
1.200   -0.44241274   -0.40740139   -0.39841698
1.250   -0.44259520   -0.40732798   -0.39816628


==> anc/Data/MainText/Data_Fig4_b/rb3_MoreStates_Quartet-B2-states_TrueQxScan_Q1FixedToQuartetGroundState.txt <==
#Q3[ANG] #1B2          #2B2          #3B2
-1.250   -0.44136795   -0.41343574   -0.39782787
-1.200   -0.44135086   -0.41344334   -0.39785594
-1.150   -0.44130717   -0.41341766   -0.39786778
-1.100   -0.44123811   -0.41336015   -0.39786726
-1.050   -0.44114486   -0.41327220   -0.39785940
-1.000   -0.44102858   -0.41315521   -0.39785112
-0.950   -0.44089035   -0.41301056   -0.39785216
-0.900   -0.44073124   -0.41283959   -0.39787656
-0.850   -0.44055223   -0.41264360   -0.39794400
-0.800   -0.44035203   -0.41242017   -0.39808696
-0.750   -0.44013222   -0.41217638   -0.39829874
-0.700   -0.43989703   -0.41191350   -0.39860593
-0.650   -0.43964638   -0.41163214   -0.39899253
-0.600   -0.43938086   -0.41133365   -0.39943525
-0.550   -0.43910109   -0.41101961   -0.39991276
-0.500   -0.43880772   -0.41069188   -0.40040895
-0.450   -0.43850141   -0.41035268   -0.40091231
-0.400   -0.43818279   -0.41000476   -0.40141434
-0.350   -0.43785249   -0.40965166   -0.40190802
-0.300   -0.43751112   -0.40929822   -0.40238652
-0.250   -0.43715925   -0.40895132   -0.40284192
-0.200   -0.43679745   -0.40862112   -0.40326356
-0.150   -0.43642625   -0.40832302   -0.40363602
-0.100   -0.43604615   -0.40807968   -0.40393684
-0.075   -0.43585292   -0.40798771   -0.40405135
-0.050   -0.43565765   -0.40792089   -0.40413666
-0.025   -0.43546040   -0.40788276   -0.40418930
-0.020   -0.43542071   -0.40787882   -0.40419567
-0.015   -0.43538095   -0.40787614   -0.40420063
-0.010   -0.43534111   -0.40787473   -0.40420416
-0.005   -0.43530120   -0.40787460   -0.40420626
0.000   -0.43526121   -0.40787575   -0.40420693
0.005   -0.43522115   -0.40787819   -0.40420617
0.015   -0.43514080   -0.40788688   -0.40420035
0.020   -0.43510052   -0.40789313   -0.40419532
0.025   -0.43506016   -0.40790063   -0.40418889
0.050   -0.43485729   -0.40795631   -0.40413634
0.075   -0.43465266   -0.40804016   -0.40405203
0.100   -0.43444631   -0.40814859   -0.40393967
0.150   -0.43402869   -0.40842358   -0.40364693
0.200   -0.43360483   -0.40875300   -0.40328751
0.250   -0.43317512   -0.40911597   -0.40288365
0.300   -0.43273995   -0.40949863   -0.40245082
0.350   -0.43229968   -0.40989202   -0.40199996
0.400   -0.43185470   -0.41029028   -0.40153937
0.450   -0.43140537   -0.41068948   -0.40107611
0.500   -0.43095207   -0.41108685   -0.40061693
0.550   -0.43049517   -0.41148036   -0.40016898
0.600   -0.43003492   -0.41186841   -0.39974038
0.650   -0.42957127   -0.41225011   -0.39933929
0.700   -0.42910553   -0.41262330   -0.39897599
0.750   -0.42863814   -0.41298742   -0.39866038
0.800   -0.42816973   -0.41334164   -0.39839961
0.850   -0.42770100   -0.41368501   -0.39819643
0.900   -0.42723274   -0.41401645   -0.39804821
0.950   -0.42676591   -0.41433471   -0.39794788
1.000   -0.42630169   -0.41463833   -0.39788617
1.050   -0.42584157   -0.41492560   -0.39785369
1.100   -0.42538738   -0.41519443   -0.39784216
1.150   -0.42494146   -0.41544230   -0.39784480
1.200   -0.42450674   -0.41566606   -0.39785631
1.250   -0.42408687   -0.41586186   -0.39787260


==> anc/Data/MainText/Data_Fig4_c.txt <==
#######
## 1D potential energy curves ab-initio data of doublet states of Rb3
## computed at MRCI(lcECP+CPP)/UET15 level of theory (see paper + SI for
## details).
## We scan along DR which implicitely varies R12=R23 while fixing R23 to
## the equilibrium distance of a^3\Sigma_u state of Rb2. This conserves at
## least isosceles triangular configurations. The connection is
## R12 = R13 = sqrt(DR**2 + (R23/2.)**2 )
## R23 = 6.094 ANG
## This translates to MOLPRO geometry:
## 
##   geometry={rb,0,0,0,DR;
##             rb,0,xb,0,0;
##             rb,0,xc,0,0}
##   xb = 0.5*R23
##   xc = -xb
## Plotted are interaction energies rather that total energies with respect to
## the Rb+Rb+Rb asymptote which equals -0.460381675062H
#######
#DR[a0]	 #1^2A_1 [H]	 #2^2A_1 [H]	 #3^2A_1 [H]	 #4^2A_1 [H]	 #5^2A_1 [H]	 #1^2B_1 [H]	 #2^2B_1 [H]	 #3^2B_1 [H] 	#4^2B_1	 [H]	 #1^2B_2 [H]	#2^2B_2	[H]	 #1^2A_2 [H]
2.5	 -0.436256930404 -0.434011246290 -0.407944510375 -0.397566605911 -0.391068816136 -0.462351233367 -0.419029940547 -0.393317311930 -0.382255859418 -0.432956605100 -0.397380307887 -0.417853758462
3.0	 -0.442948507321 -0.439986215813 -0.414647470071 -0.403056640653 -0.399722757862 -0.468189434068 -0.424702609478 -0.399948443733 -0.388188036268 -0.438691642167 -0.402729145588 -0.423019637427
3.5	 -0.449411633022 -0.445623023498 -0.421321190796 -0.408650325682 -0.402005571539 -0.473748910439 -0.430289533456 -0.406377780714 -0.396309074286 -0.444007194368 -0.407983671418 -0.427945104321
4.0	 -0.455393480652 -0.450525631137 -0.427483685307 -0.414642995208 -0.406905690359 -0.478638637725 -0.435523363373 -0.412428163351 -0.402103555601 -0.448556600934 -0.412923237621 -0.432283494759
4.5	 -0.460667568921 -0.454426585104 -0.432714179758 -0.420407299668 -0.415881559526 -0.482557927188 -0.440183878429 -0.417800924963 -0.409721503842 -0.452109769916 -0.417357321934 -0.435758167999
5.0	 -0.465077223825 -0.457208058118 -0.436761186991 -0.425255436154 -0.414163489336 -0.485323496835 -0.444120621261 -0.422241771845 -0.414324164169 -0.454503521332 -0.421056197576 -0.438209574476
5.5	 -0.468536799339 -0.458827047663 -0.439564678332 -0.429029978300 -0.415564265053 -0.486884960989 -0.447205489585 -0.425660948817 -0.418244623609 -0.455729785984 -0.423881111441 -0.439573525688
6.0	 -0.471051501931 -0.459338018264 -0.441222719782 -0.431685789895 -0.422310453652 -0.487302652220 -0.449384117137 -0.428047149936 -0.424175814213 -0.455848346551 -0.425788669932 -0.439883149871
6.5	 -0.472696829541 -0.458859988990 -0.441959995233 -0.433204677007 -0.423613429878 -0.486720782709 -0.450674353971 -0.429522121460 -0.425411882899 -0.454992934529 -0.426835521188 -0.439253459941
7.0	 -0.473591872437 -0.457570105239 -0.442006432663 -0.433717537910 -0.424805252120 -0.485328570498 -0.451145265547 -0.430181396809 -0.426417582712 -0.453311682050 -0.427138758860 -0.437812631312
7.5	 -0.473887349343 -0.455660846936 -0.441601646620 -0.433267632075 -0.425601074352 -0.483340111630 -0.450912103869 -0.430236119013 -0.427078689328 -0.450993164305 -0.426854195969 -0.435741984297
8.0	 -0.473738361588 -0.453334943744 -0.440857398925 -0.432056473579 -0.425952192332 -0.480968346458 -0.450103352744 -0.429847940871 -0.427302763813 -0.448215715280 -0.426143529963 -0.433216759549
8.5	 -0.473290864829 -0.450788920208 -0.439777460609 -0.430372208463 -0.425809077950 -0.478411826507 -0.448844738653 -0.429137569721 -0.427125530848 -0.445144603700 -0.425160108084 -0.430404866222
9.0	 -0.472670339268 -0.448197185644 -0.438330043235 -0.428562643727 -0.425131555675 -0.475844274541 -0.447241772020 -0.428170108458 -0.426636507719 -0.441924793418 -0.424035866389 -0.427456709770
9.5	 -0.471975206619 -0.445686424015 -0.436516996448 -0.426959886993 -0.423876130616 -0.473406675611 -0.445378263863 -0.426987385187 -0.425938954930 -0.438679838034 -0.422874600207 -0.424503609915
10.0	 -0.471275268797 -0.443313383397 -0.434410074496 -0.425642084887 -0.422205728516 -0.471200710858 -0.443323031463 -0.425631669254 -0.425126016333 -0.435513667591 -0.421747296707 -0.421657699779
10.5	 -0.470614426439 -0.441072847892 -0.432142518449 -0.424460227374 -0.420452872003 -0.469285519364 -0.441139653643 -0.424276550263 -0.424143673208 -0.432514031297 -0.420690177081 -0.419011393997
11.0	 -0.470015988094 -0.438935048747 -0.429865568889 -0.423324310021 -0.418832415300 -0.467680069677 -0.438895330411 -0.423410036376 -0.422598440308 -0.429756825066 -0.419706612508 -0.416636022263
11.5	 -0.469488840555 -0.436877362561 -0.427707469384 -0.422227304293 -0.417427059643 -0.466371643475 -0.436664985815 -0.422551331037 -0.421032553797 -0.427309532231 -0.418773083520 -0.414579820015
12.0	 -0.469032910657 -0.434893555654 -0.425753822885 -0.421195682638 -0.416254553430 -0.465327635388 -0.434530012013 -0.421675744728 -0.419497180714 -0.425230254526 -0.417849841131 -0.412867321933
13	 -0.468312920886 -0.431179417126 -0.422581504191 -0.419453655267 -0.414554540447 -0.463867406412 -0.430863539802 -0.419715996703 -0.416655688135 -0.422282702350 -0.415915941058 -0.410467175874
14	 -0.467799940865 -0.427898018811 -0.420305785485 -0.418225315812 -0.413485683318 -0.462988203246 -0.428328555317 -0.417327728809 -0.414231705350 -0.420690341571 -0.413993157354 -0.409205414966
15	 -0.467438844661 -0.425159396693 -0.418714702364 -0.417431348329 -0.412723313966 -0.462460101414 -0.426829819689 -0.414801862354 -0.412182402250 -0.419862315684 -0.412412904064 -0.408576454695
16	 -0.467186076896 -0.423028660274 -0.417626814384 -0.416929142256 -0.412068524662 -0.462138446247 -0.425979522391 -0.412747835785 -0.410305209814 -0.419402793292 -0.411271557417 -0.408224693144
17	 -0.467009507005 -0.421493328955 -0.416903262494 -0.416604768858 -0.411461891012 -0.461938005953 -0.425478944361 -0.411416535011 -0.408579466346 -0.419129288067 -0.410488621273 -0.408008523544
18	 -0.466886114366 -0.420459579172 -0.416455240048 -0.416364848315 -0.410913277489 -0.461809715512 -0.425167908653 -0.410583660774 -0.407329580125 -0.418957527634 -0.409955851735 -0.407868576999
19	 -0.466799631474 -0.419793828199 -0.416266532952 -0.416099506084 -0.410443191938 -0.461725318912 -0.424965149479 -0.410033880221 -0.407175821234 -0.418845153771 -0.409588720035 -0.407774877284
20	 -0.466738720271 -0.419373356000 -0.416158399312 -0.415903975999 -0.410057286006 -0.461668359096 -0.424827977425 -0.409653895855 -0.407219244579 -0.418769298734 -0.409330842710 -0.407710577093
21	 -0.466695482591 -0.419107714134 -0.416081443257 -0.415773768931 -0.409748748539 -0.461628982436 -0.424732284230 -0.409382959336 -0.407271202770 -0.418716707550 -0.409145815181 -0.407665446549
22	 -0.466664481059 -0.418937907066 -0.416024645802 -0.415686168713 -0.409505070297 -0.461601170682 -0.424663878762 -0.409185299124 -0.407319799443 -0.418679442010 -0.409010510769 -0.407633156769
23	 -0.466641998536 -0.418827377121 -0.415981963523 -0.415626085468 -0.409313460427 -0.461581147668 -0.424613996680 -0.409038623309 -0.407362215192 -0.418652550089 -0.408909914773 -0.407609657664
24	 -0.466625485193 -0.418753865512 -0.415949487384 -0.415584044315 -0.409162781472 -0.461566483258 -0.424577009947 -0.408928413648 -0.407397817914 -0.418632825924 -0.408834057140 -0.407592293643
25	 -0.466613197852 -0.418703827452 -0.415924513083 -0.415554058227 -0.409044025683 -0.461555576230 -0.424549165436 -0.408844862892 -0.407426918239 -0.418618162212 -0.408776162084 -0.407579284719
26	 -0.466603935864 -0.418668975993 -0.415905123066 -0.415532293162 -0.408950110321 -0.461547348755 -0.424527938862 -0.408781084711 -0.407450220810 -0.418607110042 -0.408731503971 -0.407569415457
27	 -0.466596871469 -0.418644171109 -0.415889939431 -0.415516256215 -0.408875553040 -0.461541064027 -0.424511575482 -0.408732136944 -0.407468599704 -0.418598679270 -0.408696733228 -0.407561833632
28	 -0.466591424074 -0.418626166445 -0.415877954795 -0.415504284786 -0.408816122301 -0.461536209788 -0.424498833875 -0.408694386967 -0.407482936236 -0.418592177544 -0.408669425451 -0.407555961017
29	 -0.466587187851 -0.418612862711 -0.415868431347 -0.415495230726 -0.408768554785 -0.461532424796 -0.424488827946 -0.408665154690 -0.407494041426 -0.418587115428 -0.408647830175 -0.407551364915
30	 -0.466583868015 -0.418602892703 -0.415860810113 -0.415488331169 -0.408730322662 -0.461529441356 -0.424480907118 -0.408642414341 -0.407502609247 -0.418583140678 -0.408630626193 -0.407547737709
31	 -0.466581252565 -0.418595314851 -0.415854676309 -0.415483021954 -0.408699452152 -0.461527087028 -0.424474591841 -0.408624626570 -0.407509213379 -0.418579996016 -0.408616843371 -0.407544853776
32	 -0.466579182712 -0.418589490384 -0.415849702522 -0.415478914958 -0.408674433529 -0.461525213371 -0.424469530033 -0.408610658256 -0.407514305523 -0.418577491071 -0.408605728555 -0.407542544466
33	 -0.466577539375 -0.418584972341 -0.415845675149 -0.415475702543 -0.408654059227 -0.461523714186 -0.424465447182 -0.408599628609 -0.407518233969 -0.418575482600 -0.408596727095 -0.407540684426
34	 -0.466576221564 -0.418581435116 -0.415842370396 -0.415473161427 -0.408637388823 -0.461522505937 -0.424462125467 -0.408590865748 -0.407521267913 -0.418573860270 -0.408589383061 -0.407539175699
35	 -0.466575164283 -0.418578657266 -0.415839652809 -0.415471143199 -0.408623698824 -0.461521526637 -0.424459419989 -0.408583870092 -0.407523607924 -0.418572541892 -0.408583367442 -0.407537944867


==> anc/Data/MainText/Data_Fig4_d/Data_Fig4_d_1.txt <==
#######
## 1D potential energy curves ab-initio data of quartet states of Rb3
## computed at MRCI(lcECP+CPP)/UET15 level of theory (see paper + SI for
## details).
## We scan along DR which implicitely varies R12=R23 while fixing R23 to
## the equilibrium distance of a^3\Sigma_u state of Rb2. This conserves at
## least isosceles triangular configurations. The connection is
## R12 = R13 = sqrt(DR**2 + (R23/2.)**2 )
## R23 = 6.094 ANG
## This translates to MOLPRO geometry:
## 
##   geometry={rb,0,0,0,DR;
##             rb,0,xb,0,0;
##             rb,0,xc,0,0}
##   xb = 0.5*R23
##   xc = -xb
## Plotted are interaction energies rather that total energies with respect to
## the Rb+Rb+Rb asymptote which equals -0.460381675062H
#######
#DR[a0]  #1^4A_1	 #2^4A_1	#3^4A_1		#4^4A_1		#1^4B_1		#2^4B_1		#3^4B_1		#4^4B_1		#5^4B_1		#1^4B_2		#2^4B_2		#3^4B_2		#1^4A_2		#2^4A_2		#3^4A_2
2.5	 -0.395776051040 -0.374184881931 -0.364196804007 -0.354417819685 -0.422825646215 -0.408298007443 -0.376607669388 -0.373508614168 -0.367383062946 -0.397091791710 -0.389973947425 -0.369963658648 -0.418689159128 -0.376484626922 -0.366108280384
3.0	 -0.400480374864 -0.381284615226 -0.371513369360 -0.359698954742 -0.429702340967 -0.414981035502 -0.381687985391 -0.380440335801 -0.373510777523 -0.401529516573 -0.396619084912 -0.376401894797 -0.424731142776 -0.381505180138 -0.371537661520
3.5	 -0.405508561805 -0.388121734235 -0.379286793848 -0.365129578507 -0.436285196410 -0.421517588856 -0.387778636729 -0.386811871485 -0.379473485564 -0.406016071737 -0.402725570539 -0.382619355304 -0.430499245705 -0.386622975663 -0.376827035393
4.0	 -0.410536534200 -0.394504450212 -0.386749995606 -0.369894030106 -0.442359479854 -0.427400656559 -0.395065949216 -0.391677266306 -0.385076925520 -0.410325279960 -0.407974987998 -0.388188623947 -0.435591158053 -0.391598003114 -0.381728275753
4.5	 -0.415270246646 -0.400314448653 -0.393124760722 -0.376587963748 -0.447798913137 -0.432196131148 -0.401834453772 -0.395974549876 -0.390263678959 -0.414386191466 -0.412050209243 -0.392767653196 -0.439694775241 -0.396204545454 -0.386057300955
5.0	 -0.419452679229 -0.405432155163 -0.397930762632 -0.383936527673 -0.452521513012 -0.435628362574 -0.407717949494 -0.399481133270 -0.394959985441 -0.418066859090 -0.414841086542 -0.396145701487 -0.442617004641 -0.400216689775 -0.389722317259
5.5	 -0.422867982945 -0.409713911611 -0.401107831271 -0.390192255087 -0.456464305171 -0.437620803859 -0.412522968325 -0.402172942635 -0.398936389291 -0.421143128082 -0.416465158259 -0.398264408186 -0.444291399775 -0.403433019801 -0.393183427825
6.0	 -0.425373695247 -0.413100215688 -0.402849895703 -0.394964100438 -0.459597026448 -0.438262606251 -0.416201688372 -0.404527737865 -0.401575458862 -0.423525337059 -0.417026320434 -0.399203443406 -0.444762513225 -0.405735324253 -0.395654017760
6.5	 -0.426932087851 -0.415650864534 -0.403494797367 -0.399060618160 -0.461942835236 -0.437739234581 -0.418808813661 -0.407007714770 -0.402410336333 -0.425222381809 -0.416632656597 -0.399150842968 -0.444155017437 -0.407115433734 -0.397532282005
7.0	 -0.427607731053 -0.417489103738 -0.404137469761 -0.401511685555 -0.463577836407 -0.436275426650 -0.420455936333 -0.409169252336 -0.401992643478 -0.426291736739 -0.415422946737 -0.398418434073 -0.442640571226 -0.407657776811 -0.398942270888
7.5	 -0.427539295734 -0.418755123337 -0.406316918782 -0.401023549024 -0.464613333446 -0.434102527739 -0.421274839788 -0.410765455908 -0.400768699681 -0.426819552007 -0.413560953134 -0.397633653246 -0.440410469766 -0.407501109948 -0.399941025722
8.0	 -0.426908644564 -0.419586210751 -0.408400235021 -0.399596333111 -0.465172409288 -0.431447755549 -0.421415502029 -0.411784289783 -0.396496615762 -0.426887062910 -0.411215745622 -0.397583789784 -0.437639120158 -0.406798342486 -0.400595577414
8.5	 -0.425916943505 -0.420110207810 -0.409845205543 -0.398029584982 -0.465380408918 -0.428527756290 -0.420953233631 -0.412240775512 -0.397292872514 -0.426630117340 -0.408590686127 -0.397882721420 -0.434531863025 -0.405715935328 -0.400975986467
9.0	 -0.424765622853 -0.420428341339 -0.410652833292 -0.396712557554 -0.465341594940 -0.425571697953 -0.419985101010 -0.412183338343 -0.396478792097 -0.426129459207 -0.405895941677 -0.397912579194 -0.431233723347 -0.404390911743 -0.401140553889
9.5	 -0.423641977626 -0.420592961170 -0.410859314868 -0.395738672897 -0.465142017116 -0.422823289423 -0.418568581610 -0.411611967035 -0.395718184828 -0.425468318380 -0.403415980325 -0.397372704536 -0.427881095061 -0.402938710995 -0.401136503870
10.0	 -0.422714453620 -0.420594159044 -0.410554213120 -0.394985238496 -0.464849126931 -0.420485362993 -0.416788343106 -0.410508138172 -0.394983677770 -0.424724173621 -0.401476717283 -0.396041759364 -0.424591818060 -0.401494462211 -0.400963583633
10.5	 -0.422117040464 -0.420364081404 -0.409883694991 -0.394315652591 -0.464511790492 -0.418570247528 -0.414873432348 -0.408868389423 -0.394266617909 -0.423959082230 -0.400103863815 -0.394028221292 -0.421464785379 -0.400933208067 -0.399841082500
11.0	 -0.421830611410 -0.419924304245 -0.409017891509 -0.393663248999 -0.464163882833 -0.416957082400 -0.413041327400 -0.406806731630 -0.391705041068 -0.423219765817 -0.398991386278 -0.391795771653 -0.418581294656 -0.400724961098 -0.398353002687
11.5	 -0.421681415353 -0.419423139953 -0.408103812697 -0.393001304538 -0.463826093090 -0.415550910417 -0.411318889155 -0.404557062700 -0.385599401480 -0.422533774103 -0.397911520695 -0.389738067643 -0.416000042279 -0.400532340354 -0.396851238979
12.0	 -0.421557686299 -0.418948932075 -0.407245420778 -0.392337400193 -0.463511594893 -0.414309041488 -0.409675115552 -0.402363005016 -0.390722084811 -0.421917809788 -0.396790325486 -0.388106803148 -0.413760234960 -0.400362438103 -0.395345209443
13.0	 -0.421263001611 -0.418155010476 -0.405876822456 -0.391116331457 -0.462974817288 -0.412205512612 -0.406646292148 -0.398741083906 -0.390296379287 -0.420914979759 -0.394411874872 -0.374477579977 -0.410318392400 -0.400115288845 -0.392378986795
14.0	 -0.420895433346 -0.417555207325 -0.404983470355 -0.390196626892 -0.462564830864 -0.410485120654 -0.404165206378 -0.396407776663 -0.389648858254 -0.420192704502 -0.391983375631 -0.370967903130 -0.408058204724 -0.399986029321 -0.389763806104


==> anc/Data/MainText/Data_Fig4_d/Data_Fig4_d_2.txt <==
#######
## 1D potential energy curves ab-initio data of quartet states of Rb3
## computed at MRCI(lcECP+CPP)/UET15 level of theory (see paper + SI for
## details).
## We scan along DR which implicitely varies R12=R23 while fixing R23 to
## the equilibrium distance of a^3\Sigma_u state of Rb2. This conserves at
## least isosceles triangular configurations. The connection is
## R12 = R13 = sqrt(DR**2 + (R23/2.)**2 )
## R23 = 6.094 ANG
## This translates to MOLPRO geometry:
## 
##   geometry={rb,0,0,0,DR;
##             rb,0,xb,0,0;
##             rb,0,xc,0,0}
##   xb = 0.5*R23
##   xc = -xb
## Plotted are interaction energies rather that total energies with respect to
## the Rb+Rb+Rb asymptote which equals -0.460381675062H
#######
#DR[a0]	 #1^4A_1	 #2^4A_1	 #3^4A_1	 #1^4B_1	 #2^4B_1	 #3^4B_1	 #4^4B_1	 #1^4B_2	 #1^4A_2	 #2^4A_2
14.0	 -0.420895433346 -0.417555207325 -0.404983470355 -0.462564830864 -0.410485120654 -0.404165206378 -0.396407776663 -0.420192704502 -0.408058204724 -0.399986029321 -0.389763806104
15.0	 -0.420499375866 -0.417110424580 -0.404434271483 -0.462264670200 -0.409067937330 -0.402387396749 -0.395069945985 -0.419690726070 -0.406618644660 -0.399940031988 -0.387885839111
16.0	 -0.420118303655 -0.416783958094 -0.404099032195 -0.462050214547 -0.407911164751 -0.401254782851 -0.394360949696 -0.419347604841 -0.405692813767 -0.399942642187 -0.386778284383
17.0	 -0.419779982540 -0.416545357143 -0.403891361174 -0.461898926552 -0.406980794000 -0.400589214329 -0.394005908242 -0.419114253569 -0.405080969223 -0.399969899185 -0.386173400870
18.0	 -0.419496880284 -0.416370730780 -0.403759967327 -0.461792696511 -0.406242961107 -0.400220651880 -0.393826987578 -0.418955253816 -0.404664104914 -0.400007370923 -0.385833169670
19.0	 -0.419270243216 -0.416242200777 -0.403675083877 -0.461718028977 -0.405664131161 -0.400031032637 -0.393732381685 -0.418846220668 -0.404372167812 -0.400046973719 -0.385629153847
20.0	 -0.419094752058 -0.416146871573 -0.403619253305 -0.461665300524 -0.405214717660 -0.399946874643 -0.393679336060 -0.418770949559 -0.404164110658 -0.400084657679 -0.385499265111
21.0	 -0.418961679349 -0.416075438876 -0.403581962923 -0.461627722331 -0.404864076162 -0.399922736410 -0.393647277462 -0.418718040180 -0.404011711564 -0.400118060316 -0.385412021453
22.0	 -0.418862178804 -0.416021406265 -0.403556755924 -0.461600655377 -0.404589611610 -0.399931555214 -0.393626552417 -0.418680280859 -0.403897662630 -0.400146580998 -0.385351113286
23.0	 -0.418788455015 -0.415980206481 -0.403539515595 -0.461580939318 -0.404374695953 -0.399957128608 -0.393612454330 -0.418653033533 -0.403811720880 -0.400170486122 -0.385307404587
24.0	 -0.418734007103 -0.415948536543 -0.403527583263 -0.461566398854 -0.404205758102 -0.399989856994 -0.393602409178 -0.418633097122 -0.403746264225 -0.400190221269 -0.385275314487
25.0	 -0.418693762364 -0.415924002578 -0.403519230829 -0.461555543459 -0.404072314177 -0.400024234877 -0.393594985208 -0.418618306792 -0.403695933010 -0.400206357274 -0.385251343112
30.0	 -0.418602579425 -0.415860783290 -0.403502128168 -0.461529449249 -0.403715291063 -0.400158388509 -0.393576468646 -0.418583147133 -0.403568084057 -0.400251398504 -0.385193161795
35.0	 -0.418578653344 -0.415839645660 -0.403498399684 -0.461521535003 -0.403589656186 -0.400223189414 -0.393570107586 -0.418572545008 -0.403526152224 -0.400267758020 -0.385174948966


==> anc/Data/MainText/Data_Fig4_d/README <==
It is sufficiently commented how to read the given files in this directory in
the files themselves. There are two files necessary to reproduce the plot in
Fig. 4(d) since the highly excited quartet state did not converge for
increasing values of DR and thus increasing internuclear distances R12=R13


==> anc/Data/MainText/Data_Fig7/Rb3_QuartetGroundState_ITP0_R12-scan.txt <==
########
## ITP0 Line part I (Scan in R12=R13 direction) shown in Fig. 7 (a), (b)
## The line is found from an RP-RKHS interpolation procedure
## (acc. J. Chem. Phys. 132, 234308 (2010) ) with the resulting
## trimer potential
##  Vtrimer = V2 + V3
## The ITPs are points with a given energy c, or with other words
## roots of
## f(R12,R23,R13) = Vtrimer(R12,R23,R13) - c
##
## All distances are given in Bohr. We provide them either
## as internuclear distances (column 1 and column 2) or perimetric
## coordinates (column 3 and column 4) but both restricted to the C2v
## subspace.
##
########
#R12=R13 #R23		#R1		#R2=R3
24.0	9.41809136043	19.2909543198	4.70904568022
23.84	9.41659369554	19.1317031522	4.70829684777
23.68	9.41502243597	18.972488782	4.70751121799
23.52	9.41337342952	18.8133132852	4.70668671476
23.36	9.41164266212	18.6541786689	4.70582133106
23.2	9.40982624641	18.4950868768	4.7049131232
23.04	9.40792037556	18.3360398122	4.70396018778
22.88	9.40592107978	18.1770394601	4.70296053989
22.72	9.40382279648	18.0180886018	4.70191139824
22.56	9.40161858495	17.8591907075	4.70080929247
22.4	9.39930068604	17.700349657	4.69965034302
22.24	9.39686054569	17.5415697272	4.69843027284
22.08	9.39428889792	17.382855551	4.69714444896
21.92	9.39157596833	17.2242120158	4.69578798417
21.76	9.38871260909	17.0656436955	4.69435630454
21.6	9.38569070734	16.9071546463	4.69284535367
21.44	9.38250234325	16.7487488284	4.69125117162
21.28	9.37913941387	16.5904302931	4.68956970693
21.12	9.375593057	16.4322034715	4.6877965285
20.96	9.37185277316	16.2740736134	4.68592638658
20.8	9.36790503884	16.1160474806	4.68395251942
20.64	9.36373341158	15.9581332942	4.68186670579
20.48	9.35932091848	15.8003395408	4.67966045924
20.32	9.35465156862	15.6426742157	4.67732578431
20.16	9.34971130066	15.4851443497	4.67485565033
20.0	9.34448826758	15.3277558662	4.67224413379
19.84	9.33897216356	15.1705139182	4.66948608178
19.68	9.33315162937	15.0134241853	4.66657581469
19.52	9.32701170133	14.8564941493	4.66350585067
19.36	9.32053337092	14.6997333145	4.66026668546
19.2	9.31369379499	14.5431531025	4.65684689749
19.04	9.30646707312	14.3867664634	4.65323353656
18.88	9.29882587665	14.2305870617	4.64941293832
18.72	9.29074469615	14.0746276519	4.64537234807
18.56	9.28220082708	13.9188995865	4.64110041354
18.4	9.2731732185	13.7634133907	4.63658660925
18.24	9.26364119261	13.6081794037	4.63182059631
18.08	9.25358277909	13.4532086105	4.62679138955
17.92	9.24297259737	13.2985137013	4.62148629869
17.76	9.23177993941	13.1441100303	4.6158899697
17.6	9.21996967599	12.990015162	4.60998483799
17.44	9.2075046948	12.8362476526	4.6037523474
17.28	9.19434800096	12.6828259995	4.59717400048
17.12	9.18046424569	12.5297678772	4.59023212284
16.96	9.16582041809	12.377089791	4.58291020904
16.8	9.1503876834	12.2248061583	4.5751938417
16.64	9.13414114461	12.0729294277	4.5670705723
16.48	9.11705386477	11.9214730676	4.55852693238
16.32	9.09909611058	11.7704519447	4.54954805529
16.16	9.0802354018	11.6198822991	4.5401177009
16.0	9.06043678345	11.4697816083	4.53021839172
15.84	9.03966407406	11.320167963	4.51983203703
15.68	9.01788298654	11.1710585067	4.50894149327
15.52	8.99505957218	11.0224702139	4.49752978609
15.36	8.97115904204	10.874420479	4.48557952102
15.2	8.94614536021	10.7269273199	4.47307268011
15.04	8.91998110752	10.5800094462	4.45999055376
14.88	8.89262979073	10.4336851046	4.44631489537
14.72	8.86407413389	10.2879629331	4.43203706694
14.56	8.83431067773	10.1428446611	4.41715533886
14.4	8.80334023317	9.99832988341	4.40167011659
14.24	8.7711669282	9.8544165359	4.3855834641
14.08	8.73779787829	9.71110106085	4.36889893915
13.92	8.70324293065	9.56837853468	4.35162146532
13.76	8.6675030209	9.42624848955	4.33375151045
13.6	8.63057289562	9.28471355219	4.31528644781
13.44	8.59245743142	9.14377128429	4.29622871571
13.28	8.55317448852	9.00341275574	4.27658724426
13.12	8.51275475571	8.86362262214	4.25637737786
12.96	8.47123822728	8.72438088636	4.23561911364
12.8	8.42867630295	8.58566184852	4.21433815148
12.64	8.38514039824	8.44742980088	4.19257019912
12.48	8.34071818004	8.30964090998	4.17035909002
12.32	8.29552527097	8.17223736452	4.14776263548
12.16	8.24971893567	8.03514053217	4.12485946783
12.0	8.20351154194	7.89824422903	4.10175577097
11.84	8.15715389185	7.76142305407	4.07857694593
11.68	8.11082749702	7.62458625149	4.05541374851
11.52	8.06468030055	7.48765984972	4.03234015028
11.36	8.0188485048	7.3505757476	4.0094242524
11.2	7.97348219737	7.21325890131	3.98674109869
11.04	7.92881065761	7.0755946712	3.9644053288
10.88	7.88526425361	6.9373678732	3.9426321268
10.72	7.84357328489	6.79821335755	3.92178664245
10.56	7.80462447976	6.65768776012	3.90231223988
10.4	7.76932224812	6.51533887594	3.88466112406
10.24	7.73849657198	6.37075171401	3.86924828599
10.08	7.71283471949	6.22358264026	3.85641735974
9.92	7.69284772573	6.07357613713	3.84642386287
9.76	7.67906213447	5.92046893277	3.83953106723
9.6	7.67243892215	5.76378053892	3.83621946108
9.44	7.67458218201	5.602708909	3.837291091
9.28	7.68796739559	5.43601630221	3.84398369779
9.12	7.71624008203	5.26187995899	3.85812004101
8.96	7.76464828449	5.07767585776	3.88232414224
8.8	7.84041461538	4.87979269231	3.92020730769
8.64	7.95373818781	4.6631309061	3.9768690939
8.48	8.12253571243	4.41873214378	4.06126785622
8.32	8.39001091378	4.12499454311	4.19500545689
8.16	8.9743485021	3.67282574895	4.48717425105


==> anc/Data/MainText/Data_Fig7/Rb3_QuartetGroundState_ITP0_R23-scan.txt <==
########
## ITP0 Line part II (Scan in R23 direction) shown in Fig. 7 (a), (b)
## The line is found from an RP-RKHS interpolation procedure
## (acc. J. Chem. Phys. 132, 234308 (2010) ) with the resulting
## trimer potential
##  Vtrimer = V2 + V3
## The ITPs are points with a given energy c, or with other words
## roots of
## f(R12,R23,R13) = Vtrimer(R12,R23,R13) - c
##
## All distances are given in Bohr. We provide them either
## as internuclear distances (column 1 and column 2) or perimetric
## coordinates (column 3 and column 4) but both restricted to the C2v
## subspace.
##
########
#R12=R13 #R23		#R1		#R2=R3
8.58928907907	8.0	4.58928907907	4.0
8.45213476301	8.16	4.37213476301	4.08
8.3542288485	8.32	4.1942288485	4.16
8.28209906112	8.48	4.04209906112	4.24
8.22867146735	8.64	3.90867146735	4.32
8.18960455881	8.8	3.78960455881	4.4
8.1619911825	8.96	3.6819911825	4.48
8.14377854287	9.12	3.58377854287	4.56
8.13339510554	9.28	3.49339510554	4.64
8.12967531169	9.44	3.40967531169	4.72
8.13175560195	9.6	3.33175560195	4.8
8.13895279916	9.76	3.25895279916	4.88
8.15068880466	9.92	3.19068880466	4.96
8.16644354805	10.08	3.12644354805	5.04
8.18574193594	10.24	3.06574193594	5.12
8.20817695441	10.4	3.00817695441	5.2
8.23341309628	10.56	2.95341309628	5.28
8.26118038882	10.72	2.90118038882	5.36
8.29126652531	10.88	2.85126652531	5.44
8.32350693676	11.04	2.80350693676	5.52
8.35762595039	11.2	2.75762595039	5.6
8.39310887697	11.36	2.71310887697	5.68
8.42948025695	11.52	2.66948025695	5.76
8.46633564626	11.68	2.62633564626	5.84
8.50333821675	11.84	2.58333821675	5.92
8.54021455015	12.0	2.54021455015	6.0
8.57678949692	12.16	2.49678949692	6.08
8.61306395407	12.32	2.45306395407	6.16
8.64903263523	12.48	2.40903263523	6.24
8.68464692713	12.64	2.36464692713	6.32
8.71982640078	12.8	2.31982640078	6.4
8.75446884108	12.96	2.27446884108	6.48
8.78845376217	13.12	2.22845376217	6.56
8.82162628334	13.28	2.18162628334	6.64
8.85386332632	13.44	2.13386332632	6.72
8.88509277661	13.6	2.08509277661	6.8
8.91527867379	13.76	2.03527867379	6.88
8.94440982988	13.92	1.98440982988	6.96
8.97248984952	14.08	1.93248984952	7.04
8.99949460431	14.24	1.87949460431	7.12
9.02536375257	14.4	1.82536375257	7.2
9.0500359167	14.56	1.7700359167	7.28
9.07345413664	14.72	1.71345413664	7.36
9.09556804683	14.88	1.65556804683	7.44
9.11633519041	15.04	1.59633519041	7.52
9.13576093158	15.2	1.53576093158	7.6
9.15393319563	15.36	1.47393319563	7.68
9.170948707	15.52	1.410948707	7.76
9.18690136843	15.68	1.34690136843	7.84
9.20188074746	15.84	1.28188074746	7.92
9.21597127656	16.0	1.21597127656	8.0
9.22924045483	16.16	1.14924045483	8.08
9.24170429911	16.32	1.08170429911	8.16
9.25336254413	16.48	1.01336254413	8.24
9.26421184585	16.64	0.944211845851	8.32
9.27424724724	16.8	0.874247247236	8.4
9.28346331181	16.96	0.80346331181	8.48
9.29186053031	17.12	0.731860530309	8.56
9.29948774903	17.28	0.659487749032	8.64
9.30641640278	17.44	0.586416402785	8.72
9.31271481384	17.6	0.512714813844	8.8
9.31844764838	17.76	0.438447648385	8.88
9.32367575209	17.92	0.363675752092	8.96
9.32845511803	18.08	0.28845511803	9.04
9.33281546758	18.24	0.212815467581	9.12
9.33676229816	18.4	0.136762298165	9.2
9.34029978422	18.56	0.0602997842203	9.28


==> anc/Data/MainText/Data_Fig7/Rb3_QuartetGroundState_ITP250_R12-scan.txt <==
########
## ITP250 Line part I (Scan in R12=R13 direction) shown in Fig. 7 (a), (b)
## The line is found from an RP-RKHS interpolation procedure
## (acc. J. Chem. Phys. 132, 234308 (2010) ) with the resulting
## trimer potential
##  Vtrimer = V2 + V3
## The ITPs are points with a given energy c, or with other words
## roots of
## f(R12,R23,R13) = Vtrimer(R12,R23,R13) - c
##
## All distances are given in Bohr. We provide them either
## as internuclear distances (column 1 and column 2) or perimetric
## coordinates (column 3 and column 4) but both restricted to the C2v
## subspace.
##
########
#R12=R13 #R23		#R1		#R2=R3
8.5	8.43028869451	4.28485565274	4.21514434726
8.655	8.21088786554	4.54955606723	4.10544393277
8.81	8.0714807555	4.77425962225	4.03574037775
8.965	7.97956469975	4.97521765013	3.98978234987
9.12	7.92031561318	5.15984219341	3.96015780659
9.275	7.88444267488	5.33277866256	3.94222133744
9.43	7.86564615871	5.49717692064	3.93282307936
9.585	7.85972771113	5.65513614444	3.92986385556
9.74	7.86390021681	5.80804989159	3.93195010841
9.895	7.87637423207	5.95681288397	3.93818711603
10.05	7.89607304585	6.10196347708	3.94803652292
10.205	7.92237272195	6.24381363903	3.96118636097
10.36	7.95468397842	6.38265801079	3.97734198921
10.515	7.9922520803	6.51887395985	3.99612604015
10.67	8.0341797787	6.65291011065	4.01708988935
10.825	8.07948836518	6.78525581741	4.03974418259
10.98	8.12721419998	6.91639290001	4.06360709999
11.135	8.17654147732	7.04672926134	4.08827073866
11.29	8.22702038551	7.17648980725	4.11351019275
11.445	8.27847120516	7.30576439742	4.13923560258
11.6	8.33081228323	7.43459385839	4.16540614161
11.755	8.38397665648	7.56301167176	4.19198832824
11.91	8.43787341361	7.69106329319	4.21893670681
12.065	8.49237673652	7.81881163174	4.24618836826
12.22	8.54725758333	7.94637120833	4.27362879167
12.375	8.6022230853	8.07388845735	4.30111154265
12.53	8.65704088003	8.20147955999	4.32852044001
12.685	8.71153446953	8.32923276524	4.35576723476
12.84	8.76557090512	8.45721454744	4.38278545256
12.995	8.81904824495	8.58547587753	4.40952412247
13.15	8.87189096971	8.71405451515	4.43594548485
13.305	8.92406408373	8.84296795814	4.46203204186
13.46	8.97554087149	8.97222956426	4.48777043574
13.615	9.02629836785	9.10185081608	4.51314918392
13.77	9.07632010612	9.23183994694	4.53816005306
13.925	9.12559563672	9.36220218164	4.56279781836
14.08	9.17411765898	9.49294117051	4.58705882949
14.235	9.22186362753	9.62406818623	4.61093181377
14.39	9.26879817424	9.75560091288	4.63439908712
14.545	9.31488923708	9.88755538146	4.65744461854
14.7	9.36010823919	10.0199458804	4.68005411959
14.855	9.40443035834	10.1527848208	4.70221517917
15.01	9.44783562117	10.2860821894	4.72391781058
15.165	9.49031653116	10.4198417344	4.74515826558
15.32	9.53188934897	10.5540553255	4.76594467449
15.475	9.5725723338	10.6887138331	4.7862861669
15.63	9.6123802754	10.8238098623	4.8061901377
15.785	9.65132431433	10.9593378428	4.82566215716
15.94	9.6894123205	11.0952938397	4.84470616025
16.095	9.72665036507	11.2316748175	4.86332518254
16.25	9.76305116783	11.3684744161	4.88152558392
16.405	9.79863160534	11.5056841973	4.89931580267
16.56	9.83340606987	11.6432969651	4.91670303493
16.715	9.86738597746	11.7813070113	4.93369298873
16.87	9.90057972592	11.919710137	4.95028986296
17.025	9.93299288546	12.0585035573	4.96649644273
17.18	9.96463113568	12.1976844322	4.98231556784
17.335	9.99550715816	12.3372464209	4.99775357908
17.49	10.0256390492	12.4771804754	5.01281952462
17.645	10.0550493085	12.6174753457	5.02752465427
17.8	10.083763058	12.758118471	5.04188152901
17.955	10.1118049867	12.8990975066	5.05590249336
18.11	10.1391947658	13.0404026171	5.06959738292
18.265	10.165938759	13.1820306205	5.0829693795
18.42	10.1920329048	13.3239835476	5.09601645239
18.575	10.2174700822	13.4662649589	5.10873504111
18.73	10.2422445784	13.6088777108	5.12112228919
18.885	10.2663559128	13.7518220436	5.13317795642
19.04	10.2898121772	13.8950939114	5.14490608861
19.195	10.3126363087	14.0386818457	5.15631815435
19.35	10.3348656221	14.1825671889	5.16743281106
19.505	10.3565372805	14.3267313597	5.17826864026
19.66	10.3776825623	14.4711587189	5.18884128113
19.815	10.3983237587	14.6158381207	5.19916187934
19.97	10.418472537	14.7607637315	5.20923626849
20.125	10.4381295459	14.905935227	5.21906477296
20.28	10.4572880172	15.0513559914	5.2286440086
20.435	10.4759445363	15.1970277319	5.23797226815
20.59	10.4941039958	15.3429480021	5.24705199789
20.745	10.5117804314	15.4891097843	5.25589021569
20.9	10.5289956645	15.6355021677	5.26449783227
21.055	10.5457759614	15.7821120193	5.27288798068
21.21	10.5621441254	15.9289279373	5.28107206271
21.365	10.5781131536	16.0759434232	5.2890565768
21.52	10.5936906049	16.2231546975	5.29684530246
21.675	10.60888145	16.370559275	5.304440725
21.83	10.6236901188	16.5181549406	5.31184505942
21.985	10.6381220773	16.6659389614	5.31906103865
22.14	10.6521856744	16.8139071628	5.32609283722
22.295	10.6658950915	16.9620524543	5.33294754574
22.45	10.6792660077	17.1103669962	5.33963300383
22.605	10.6923131183	17.2588434408	5.34615655915
22.76	10.70504943	17.407475285	5.352524715
22.915	10.7174859028	17.5562570486	5.3587429514
23.07	10.7296312521	17.705184374	5.36481562603
23.225	10.7414881239	17.854255938	5.37074406196
23.38	10.7530545546	18.0034727227	5.3765272773
23.535	10.7643301093	18.1528349454	5.38216505464
23.69	10.7753164967	18.3023417516	5.38765824837
23.845	10.7860177058	18.4519911471	5.39300885289
24.0	10.7964399806	18.6017800097	5.39821999028


==> anc/Data/MainText/Data_Fig7/Rb3_QuartetGroundState_ITP250_R23-scan.txt <==
########
## ITP250 Line part II (Scan in R23-direction) shown in Fig. 7 (a), (b)
## The line is found from an RP-RKHS interpolation procedure
## (acc. J. Chem. Phys. 132, 234308 (2010) ) with the resulting
## trimer potential
##  Vtrimer = V2 + V3
## The ITPs are points with a given energy c, or with other words
## roots of
## f(R12,R23,R13) = Vtrimer(R12,R23,R13) - c
##
## All distances are given in Bohr. We provide them either
## as internuclear distances (column 1 and column 2) or perimetric
## coordinates (column 3 and column 4) but both restricted to the C2v
## subspace.
##
########
#R12=R13 #R23		#R1		#R2=R3
8.46432001449	8.5	4.21432001449	4.25
8.40105817247	8.655	4.07355817247	4.3275
8.35519038927	8.81	3.95019038927	4.405
8.32283281188	8.965	3.84033281188	4.4825
8.30140562486	9.12	3.74140562486	4.56
8.28890889831	9.275	3.65140889831	4.6375
8.28384530107	9.43	3.56884530107	4.715
8.28511998529	9.585	3.49261998529	4.7925
8.29188157733	9.74	3.42188157733	4.87
8.30342577072	9.895	3.35592577072	4.9475
8.31913662226	10.05	3.29413662226	5.025
8.33850573736	10.205	3.23600573736	5.1025
8.36116374923	10.36	3.18116374923	5.18
8.38680785006	10.515	3.12930785006	5.2575
8.41519027825	10.67	3.08019027825	5.335
8.44611202182	10.825	3.03361202182	5.4125
8.47941557855	10.98	2.98941557855	5.49
8.51492226312	11.135	2.94742226312	5.5675
8.55217477877	11.29	2.90717477877	5.645
8.59067837121	11.445	2.86817837121	5.7225
8.63002077505	11.6	2.83002077505	5.8
8.66986573048	11.755	2.79236573048	5.8775
8.70994595355	11.91	2.75494595355	5.955
8.75005727315	12.065	2.71755727315	6.0325
8.79010064657	12.22	2.68010064657	6.11
8.83003536835	12.375	2.64253536835	6.1875
8.8697848795	12.53	2.6047848795	6.265
8.90924248597	12.685	2.56674248597	6.3425
8.94828160314	12.84	2.52828160314	6.42
8.98676492446	12.995	2.48926492446	6.4975
9.02455554407	13.15	2.44955554407	6.575
9.06154462568	13.305	2.40904462568	6.6525
9.09766179811	13.46	2.36766179811	6.73
9.13286516665	13.615	2.32536516665	6.8075
9.16713205423	13.77	2.28213205423	6.885
9.20045227339	13.925	2.23795227339	6.9625
9.23282082427	14.08	2.19282082427	7.04
9.26418402711	14.235	2.14668402711	7.1175
9.29444480208	14.39	2.09944480208	7.195
9.32351504368	14.545	2.05101504368	7.2725
9.35131816205	14.7	2.00131816205	7.35
9.37778883175	14.855	1.95028883175	7.4275
9.40287232546	15.01	1.89787232546	7.505
9.42655461957	15.165	1.84405461957	7.5825
9.44892685818	15.32	1.78892685818	7.66
9.47009400185	15.475	1.73259400185	7.7375
9.49015227299	15.63	1.67515227299	7.815
9.50918929182	15.785	1.61668929182	7.8925
9.52728450027	15.94	1.55728450027	7.97
9.54450571326	16.095	1.49700571326	8.0475
9.56085807422	16.25	1.43585807422	8.125
9.57630473216	16.405	1.37380473216	8.2025
9.59081105163	16.56	1.31081105163	8.28
9.60434624995	16.715	1.24684624995	8.3575
9.61688372837	16.87	1.18188372837	8.435
9.62840126737	17.025	1.11590126737	8.5125
9.63891184924	17.18	1.04891184924	8.59
9.64850557557	17.335	0.981005575573	8.6675
9.65727902088	17.49	0.912279020877	8.745
9.66532286228	17.645	0.842822862281	8.8225
9.67272193499	17.8	0.772721934994	8.9
9.67955539608	17.955	0.702055396082	8.9775
9.68589229571	18.11	0.630892295706	9.055
9.69175125489	18.265	0.559251254885	9.1325
9.6971242399	18.42	0.487124239897	9.21
9.7020040828	18.575	0.414504082799	9.2875
9.70638479124	18.73	0.341384791242	9.365
9.71026152392	18.885	0.267761523919	9.4425
9.71363075065	19.04	0.193630750654	9.52
9.71651100959	19.195	0.119011009591	9.5975
9.71895912593	19.35	0.0439591259256	9.675


==> anc/Data/MainText/Data_Fig7/SamplingPoints_C2vTRANSStudy_ITP0.txt <==
########
## Points along the ITP0 curve (restricted to C2v subspace) where the
## electronic dipole transition strengths between the quartet ground state
## (1^4B_1)
## and the first excited quartet state 1^4A_2 are calculated
########
#R1[a0]		#R2=R3 [a0]
0.28845511803	9.04		
1.87949460431	7.12		
2.85126652531	5.44		
3.19068880466	4.96		
4.1942288485	4.16		
4.41873214378	4.06126785622	
6.22358264026	3.85641735974	
7.48765984972	4.03234015028	
9.56837853468	4.35162146532	


==> anc/Data/MainText/Data_Fig7/SamplingPoints_C2vTRANSStudy_ITP250.txt <==
########
## Points along the ITP250 curve (restricted to C2v subspace) where the
## electronic dipole transition strengths between the quartet ground state
## (1^4B_1)
## and the first excited quartet state 1^4A_2 are calculated
########
#R1[a0]		#R2=R3 [a0]
0.267761523919	9.4425
1.89787232546	7.505
2.83002077505	5.8
3.29413662226	5.025
4.21432001449	4.25
4.28485565274	4.21514434726
6.10196347708	3.94803652292
7.43459385839	4.16540614161
9.49294117051	4.58705882949
# 11.3684744161	4.88152558392
# 13.6088777108	5.12112228919
# 16.5181549406	5.31184505942
# 17.407475285	5.352524715
# 18.6017800097	5.39821999028


==> anc/Data/MainText/Data_Fig8/Data_Fig8_a_C2v_14A2State.txt <==
##########
## Q3-scan, with Q2=0 and Q1=8.33463 ANG fixed to 1^4A_2 minimum, calculated
## at MRCI(lcECP+CPP)/UET15 level of theory (this are ab-initio data) using
## C2v-Symmetry. The calculated state (1^4A_2) is one component of
## the 1^4E'' JT pair.
## Given are total energies, plotted are interaction energies relative to the
## Rb+Rb+Rb asymptote = -0.460381675062 H.
############
#Q3[ANG] #1^4A2 [H]
-1.500   -0.41776780
-1.400   -0.42009661
-1.300   -0.42228084
-1.250   -0.42332072
-1.200   -0.42432690
-1.150   -0.42530022
-1.100   -0.42624155
-1.050   -0.42715175
-1.000   -0.42803167
-0.950   -0.42888216
-0.900   -0.42970406
-0.850   -0.43049817
-0.800   -0.43126528
-0.750   -0.43200616
-0.700   -0.43272153
-0.650   -0.43341211
-0.600   -0.43407855
-0.550   -0.43472149
-0.500   -0.43534155
-0.450   -0.43593930
-0.400   -0.43651532
-0.350   -0.43707150
-0.300   -0.43760492
-0.250   -0.43811784
-0.200   -0.43861067
-0.150   -0.43908376
-0.100   -0.43953742
-0.075   -0.43975705
-0.050   -0.43997193
-0.025   -0.44018208
-0.020   -0.44022355
-0.015   -0.44026483
-0.010   -0.44030592
-0.005   -0.44034682
0.000   -0.44038754
0.005   -0.44042807
0.010   -0.44046841
0.015   -0.44050857
0.020   -0.44054854
0.025   -0.44058833
0.050   -0.44078447
0.075   -0.44097598
0.100   -0.44116289
0.150   -0.44152298
0.200   -0.44186486
0.250   -0.44218862
0.300   -0.44249436
0.350   -0.44278212
0.400   -0.44305193
0.450   -0.44330380
0.500   -0.44353771
0.550   -0.44375362
0.600   -0.44395150
0.650   -0.44413125
0.700   -0.44429279
0.750   -0.44443601
0.800   -0.44456079
0.850   -0.44466699
0.900   -0.44475446
0.950   -0.44482304
1.000   -0.44487254
1.050   -0.44490278
1.100   -0.44491356
1.150   -0.44490466
1.200   -0.44487587
1.250   -0.44482696
1.300   -0.44475769
1.400   -0.44455709
1.500   -0.44427206


==> anc/Data/MainText/Data_Fig8/Data_Fig8_a_C2v_14B2State.txt <==
##########
## Q3-scan, with Q2=0 and Q1=8.33463 ANG fixed to 1^4A_2 minimum, calculated
## at MRCI(lcECP+CPP)/UET15 level of theory (this are ab-initio data) using
## C2v-Symmetry. The calculated state (1^4B_2) is one component of
## the 1^4E'' JT pair.
## Given are total energies, plotted are interaction energies relative to the
## Rb+Rb+Rb asymptote = -0.460381675062 H.
############
#Q3[ANG] #1^4B_2 [H]
-1.500   -0.43888873
-1.400   -0.44014995
-1.300   -0.44120287
-1.250   -0.44165384
-1.200   -0.44205603
-1.150   -0.44241068
-1.100   -0.44271906
-1.050   -0.44298247
-1.000   -0.44320224
-0.950   -0.44337971
-0.900   -0.44351621
-0.850   -0.44361306
-0.800   -0.44367155
-0.750   -0.44369277
-0.700   -0.44367658
-0.650   -0.44362499
-0.600   -0.44354116
-0.550   -0.44342593
-0.500   -0.44328029
-0.450   -0.44310529
-0.400   -0.44290195
-0.350   -0.44267128
-0.300   -0.44241428
-0.250   -0.44213191
-0.200   -0.44182508
-0.150   -0.44149469
-0.100   -0.44114159
-0.075   -0.44095679
-0.050   -0.44076661
-0.025   -0.44057116
-0.020   -0.44053145
-0.015   -0.44049152
-0.010   -0.44045140
-0.005   -0.44041107
0.000   -0.44037053
0.005   -0.44032979
0.010   -0.44028885
0.015   -0.44024770
0.020   -0.44020636
0.025   -0.44016481
0.050   -0.43995410
0.075   -0.43973848
0.100   -0.43951804
0.150   -0.43906303
0.200   -0.43858973
0.250   -0.43809876
0.300   -0.43759072
0.350   -0.43706617
0.400   -0.43652567
0.450   -0.43596979
0.500   -0.43539778
0.550   -0.43481134
0.600   -0.43421076
0.650   -0.43359644
0.700   -0.43296875
0.750   -0.43232804
0.800   -0.43167464
0.850   -0.43100887
0.900   -0.43033106
0.950   -0.42964156
1.000   -0.42894076
1.050   -0.42822913
1.100   -0.42750722
1.150   -0.42677567
1.200   -0.42603529
1.250   -0.42528716
1.300   -0.42453223
1.400   -0.42300339
1.500   -0.42150061


==> anc/Data/MainText/Data_Fig8/Data_Fig8_a_Cs.txt <==
##########
## Q3-scan, with Q2=0 and Q1=8.33463 ANG fixed to 1^4A_2 minimum, calculated
## at MRCI(lcECP+CPP)/UET15 level of theory (this are ab-initio data) using
## Cs-Symmetry. The calculated states (1^4A'' and 2^4A'') are components of
## the 1^4E'' JT pair.
## Given are total energies, plotted are interaction energies relative to the
## Rb+Rb+Rb asymptote = -0.460381675062 H.
##########
#Q3[ANG]#Q2  #1^4A'' (E_-)[H] #2^4A'' (E_+)[H]  	
-2.0   0.0   -0.42928733   -0.40377715
-1.9   0.0   -0.43165033   -0.40689232
-1.8   0.0   -0.43379369   -0.40984597
-1.7   0.0   -0.43571407   -0.41263858
-1.6   0.0   -0.43741132   -0.41527240
-1.5   0.0   -0.43888803   -0.41775103
-1.4   0.0   -0.44014925   -0.42007931
-1.3   0.0   -0.44120220   -0.42226312
-1.2   0.0   -0.44205542   -0.42430885
-1.1   0.0   -0.44271856   -0.42622328
-1.0   0.0   -0.44320192   -0.42801331
-0.9   0.0   -0.44351619   -0.42968583
-0.8   0.0   -0.44367209   -0.43124752
-0.7   0.0   -0.44368017   -0.43270464
-0.6   0.0   -0.44355056   -0.43406276
-0.5   0.0   -0.44329301   -0.43532678
-0.4   0.0   -0.44291676   -0.43650114
-0.3   0.0   -0.44243046   -0.43758987
-0.2   0.0   -0.44184215   -0.43859647
-0.1   0.0   -0.44115922   -0.43952391
0.0   0.0   -0.44038845   -0.44037457
0.1   0.0   -0.44116381   -0.43952186
0.2   0.0   -0.44186576   -0.43859294
0.3   0.0   -0.44249518   -0.43759287
0.4   0.0   -0.44305261   -0.43652618
0.5   0.0   -0.44353819   -0.43539698
0.6   0.0   -0.44395172   -0.43420903
0.7   0.0   -0.44429270   -0.43296585
0.8   0.0   -0.44456040   -0.43167065
0.9   0.0   -0.44475380   -0.43032629
1.0   0.0   -0.44487163   -0.42893561
1.1   0.0   -0.44491241   -0.42750193
1.2   0.0   -0.44487448   -0.42602991
1.3   0.0   -0.44475607   -0.42452717
1.4   0.0   -0.44455525   -0.42300828
1.5   0.0   -0.44427004   -0.42150488
1.6   0.0   -0.44389838   -0.42009062
1.7   0.0   -0.44343817   -0.41891569
1.8   0.0   -0.44288730   -0.41811791
1.9   0.0   -0.44224365   -0.41761307
2.0   0.0   -0.44150516   -0.41723102


==> anc/Data/MainText/Data_Fig8/Data_Fig8_a_SOC_1.txt <==
########
## Q3-scan with Q2 = 0 and Q1= 8.33463 ANG fixed (1^4A_2 minimum) with
## spin-orbit coupling calculated at MRCI(lcECP+CPP)/UET15 level of theory in
## Cs symmetry. Here we listed all four components of the quartet 1^4A'' state
## which is part of the JT pair 1^4E''
## Plotted are interaction energies relative to the Rb+Rb+Rb asymptote given
## as -0.460381675062 H. Listed here are total energies.
########
#Q3[ANG] #1^4A''(ms=1.5) #1^4A''(ms=0.5)#1^4A''(ms=-0.5)#1^4A''(ms=-1.5)
-1.5	-0.43888738	-0.43890214	-0.43890214	-0.43888738
-1.4	-0.44014422	-0.44015568	-0.44015568	-0.44014422
-1.3	-0.4411962	-0.44120521	-0.44120521	-0.4411962
-1.25	-0.44164683	-0.44165478	-0.44165478	-0.44164683
-1.2	-0.44204874	-0.44205573	-0.44205573	-0.44204874
-1.15	-0.44240319	-0.44240927	-0.44240927	-0.44240319
-1.1	-0.44271143	-0.44271665	-0.44271665	-0.44271143
-1.05	-0.44297477	-0.44297917	-0.44297917	-0.44297477
-1.0	-0.44319459	-0.44319816	-0.44319816	-0.44319459
-0.95	-0.44337229	-0.44337499	-0.44337499	-0.44337229
-0.9	-0.44350933	-0.44351121	-0.44351121	-0.44350933
-0.85	-0.4436105	-0.44360654	-0.44360654	-0.4436105
-0.8	-0.44362673	-0.44366489	-0.44366489	-0.44362673
-0.75	-0.44367923	-0.44368688	-0.44368688	-0.44367923
-0.7	-0.44366751	-0.44367245	-0.44367245	-0.44366751
-0.65	-0.44361987	-0.44362366	-0.44362366	-0.44361987
-0.6	-0.44353864	-0.44354175	-0.44354175	-0.44353864
-0.55	-0.44342529	-0.44342791	-0.44342791	-0.44342529
-0.5	-0.44328107	-0.44328332	-0.44328332	-0.44328107
-0.45	-0.44310714	-0.44310909	-0.44310909	-0.44310714
-0.4	-0.44290458	-0.44290629	-0.44290629	-0.44290458
-0.35	-0.44267446	-0.44267598	-0.44267598	-0.44267446
-0.3	-0.44241773	-0.44241911	-0.44241911	-0.44241773
-0.25	-0.44214416	-0.4421455	-0.4421455	-0.44214416
-0.2	-0.44183767	-0.4418389	-0.4418389	-0.44183767
-0.15	-0.44150756	-0.44150886	-0.44150886	-0.44150756
-0.1	-0.4411547	-0.44115627	-0.44115627	-0.4411547
-0.075	-0.44097002	-0.44097192	-0.44097192	-0.44097002
-0.05	-0.44078	-0.44078262	-0.44078262	-0.44078
-0.025	-0.44058488	-0.44058972	-0.44058972	-0.44058488
#-0.02	-0.44053811	-0.44054496	-0.44054496	-0.44053811
-0.015	-0.44050564	-0.44051336	-0.44051336	-0.44050564
-0.01	-0.44046599	-0.440477	-0.440477	-0.44046599
-0.005	-0.44042703	-0.44044541	-0.44044541	-0.44042703
0.0	-0.44039915	-0.44043043	-0.44043043	-0.44039915
0.005	-0.44042704	-0.44044542	-0.44044542	-0.44042704
0.01	-0.44046603	-0.44047703	-0.44047703	-0.44046603
0.015	-0.44050572	-0.44051344	-0.44051344	-0.44050572
0.02	-0.44054546	-0.4405514	-0.4405514	-0.44054546
0.025	-0.44058511	-0.44058995	-0.44058995	-0.44058511
0.05	-0.44078102	-0.44078362	-0.44078362	-0.44078102
0.075	-0.44096122	-0.44096315	-0.44096315	-0.44096122
0.1	-0.44114818	-0.44114974	-0.44114974	-0.44114818
0.15	-0.44150837	-0.44150958	-0.44150958	-0.44150837
0.2	-0.44185122	-0.44185016	-0.44185016	-0.44185122
0.25	-0.4421753	-0.4421743	-0.4421743	-0.4421753
0.3	-0.44248135	-0.44248037	-0.44248037	-0.44248135
0.35	-0.44276943	-0.44276844	-0.44276844	-0.44276943
0.4	-0.44303958	-0.44303854	-0.44303854	-0.44303958
0.45	-0.44330219	-0.44330115	-0.44330115	-0.44330219
0.5	-0.44353637	-0.44353508	-0.44353508	-0.44353637
0.55	-0.44375243	-0.44375096	-0.44375096	-0.44375243
0.6	-0.44395044	-0.44394868	-0.44394868	-0.44395044
0.65	-0.44412061	-0.4441185	-0.4441185	-0.44412061
0.7	-0.44428249	-0.44427936	-0.44427936	-0.44428249
0.75	-0.44442605	-0.44441953	-0.44441953	-0.44442605
0.8	-0.44455116	-0.44458616	-0.44458616	-0.44455116
0.85	-0.44465768	-0.44466308	-0.44466308	-0.44465768
0.9	-0.44474546	-0.44474845	-0.44474845	-0.44474546
1.05	-0.44489465	-0.44489618	-0.44489618	-0.44489465
1.1	-0.44490569	-0.44490709	-0.44490709	-0.44490569
1.15	-0.44489704	-0.44489837	-0.44489837	-0.44489704
1.2	-0.44486848	-0.44486978	-0.44486978	-0.44486848
1.3	-0.44475073	-0.44475203	-0.44475203	-0.44475073
1.5	-0.44426577	-0.44426731	-0.44426731	-0.44426577


==> anc/Data/MainText/Data_Fig8/Data_Fig8_a_SOC_2.txt <==
########
## Q3-scan with Q2 = 0 and Q1= 8.33463 ANG fixed (1^4A_2 minimum) with
## spin-orbit coupling calculated at MRCI(lcECP+CPP)/UET15 level of theory in
## Cs symmetry. Here we listed all four components of the quartet 2^4A'' state
## which is part of the JT pair 1^4E''
## Plotted are interaction energies relative to the Rb+Rb+Rb asymptote given
## as -0.460381675062 H. Listed here are total energies.
########
#Q3[ANG] #2^4A''(ms=1.5) #2^4A''(ms=0.5)#2^4A''(ms=-0.5)#2^4A''(ms=-1.5)
-1.5	-0.4177738	-0.41778124	-0.41778124	-0.4177738
-1.4	-0.42009012	-0.42009374	-0.42009374	-0.42009012
-1.3	-0.42227376	-0.42227573	-0.42227573	-0.42227376
-1.25	-0.42331326	-0.42331483	-0.42331483	-0.42331326
-1.2	-0.42432038	-0.42431893	-0.42431893	-0.42432038
-1.15	-0.42529151	-0.42529316	-0.42529316	-0.42529151
-1.1	-0.42623121	-0.42623402	-0.42623402	-0.42623121
-1.05	-0.42713187	-0.42714382	-0.42714382	-0.42713187
-1.0	-0.42803204	-0.42802342	-0.42802342	-0.42803204
-0.95	-0.42887821	-0.42887366	-0.42887366	-0.42887821
-0.9	-0.42969888	-0.42969533	-0.42969533	-0.42969888
-0.85	-0.43049226	-0.43048919	-0.43048919	-0.43049226
-0.8	-0.43125914	-0.43125623	-0.43125623	-0.43125914
-0.75	-0.43200058	-0.4319978	-0.4319978	-0.43200058
-0.7	-0.43271569	-0.43271306	-0.43271306	-0.43271569
-0.65	-0.43340568	-0.4334034	-0.4334034	-0.43340568
-0.6	-0.43407216	-0.43406971	-0.43406971	-0.43407216
-0.55	-0.43471474	-0.43471235	-0.43471235	-0.43471474
-0.5	-0.43533421	-0.43533131	-0.43533131	-0.43533421
-0.45	-0.43593192	-0.4359299	-0.4359299	-0.43593192
-0.4	-0.43650723	-0.43650522	-0.43650522	-0.43650723
-0.35	-0.4370612	-0.43705922	-0.43705922	-0.4370612
-0.3	-0.43759419	-0.43759222	-0.43759222	-0.43759419
-0.25	-0.43811413	-0.43811239	-0.43811239	-0.43811413
-0.2	-0.43860679	-0.43860441	-0.43860441	-0.43860679
-0.15	-0.43908135	-0.43907929	-0.43907929	-0.43908135
-0.1	-0.43953412	-0.43953254	-0.43953254	-0.43953412
-0.075	-0.43975358	-0.43975187	-0.43975187	-0.43975358
-0.05	-0.43996825	-0.43996606	-0.43996606	-0.43996825
-0.025	-0.44017802	-0.44017384	-0.44017384	-0.44017802
#-0.02	-0.44020751	-0.44020213	-0.44020213	-0.44020751
-0.015	-0.44026034	-0.44025339	-0.44025339	-0.44026034
-0.01	-0.44030095	-0.44029074	-0.44029074	-0.44030095
-0.005	-0.44034047	-0.44032294	-0.44032294	-0.44034047
0.0	-0.44036853	-0.44033813	-0.44033813	-0.44036853
#0.0	-0.44039915	-0.44043043	-0.44043043	-0.44039915
0.005	-0.44034046	-0.44032294	-0.44032294	-0.44034046
0.01	-0.44030091	-0.44029072	-0.44029072	-0.44030091
0.015	-0.44026027	-0.44025332	-0.44025332	-0.44026027
0.02	-0.44021919	-0.44021398	-0.44021398	-0.44021919
0.025	-0.44017782	-0.44017366	-0.44017366	-0.44017782
0.05	-0.43996537	-0.43996753	-0.43996753	-0.43996537
0.075	-0.43974298	-0.43974485	-0.43974485	-0.43974298
0.1	-0.43952277	-0.43952455	-0.43952455	-0.43952277
0.15	-0.43906806	-0.43907023	-0.43907023	-0.43906806
0.2	-0.43859189	-0.43859455	-0.43859455	-0.43859189
0.25	-0.4381017	-0.4381037	-0.4381037	-0.4381017
0.3	-0.43759364	-0.43759556	-0.43759556	-0.43759364
0.35	-0.43706889	-0.43707078	-0.43707078	-0.43706889
0.4	-0.43652807	-0.43652992	-0.43652992	-0.43652807
0.45	-0.4359796	-0.4359809	-0.4359809	-0.4359796
0.5	-0.43540178	-0.43540869	-0.43540869	-0.43540178
0.55	-0.43482048	-0.43482239	-0.43482239	-0.43482048
0.6	-0.43422013	-0.43422171	-0.43422171	-0.43422013
0.65	-0.433582	-0.43359742	-0.43359742	-0.433582
0.7	-0.43296963	-0.43297268	-0.43297268	-0.43296963
0.75	-0.43232884	-0.43233171	-0.43233171	-0.43232884
0.8	-0.43167526	-0.43167828	-0.43167828	-0.43167526
0.85	-0.43100918	-0.43101255	-0.43101255	-0.43100918
0.9	-0.43033107	-0.43033532	-0.43033532	-0.43033107
1.05	-0.42822799	-0.42823197	-0.42823197	-0.42822799
1.1	-0.42750589	-0.42751093	-0.42751093	-0.42750589
1.15	-0.42677416	-0.42678061	-0.42678061	-0.42677416
1.2	-0.42603365	-0.42604223	-0.42604223	-0.42603365
1.3	-0.42453163	-0.42455192	-0.42455192	-0.42453163
1.5	-0.42150154	-0.42147844	-0.42147844	-0.42150154


==> anc/Data/MainText/Data_Fig8/Data_Fig8_a_tricorn_potential.txt <==
###########
## Q2-Q3 JT scan of the JT-pair 1^4E'' consisting of the two quartet states
## 1^4A'' and 2^4A'' in Cs-Symmetry which correlate with the 1^4A_2 and 1^4B_2
## states in C2v symmetry. According to JT-theory we obtain a lower PES E_-
## with tricorn shape while the upper PES E_+ is shaped as a paraboloid in
## this subspace of normalcoordinates Q2, Q3.
## Calculations are performed at MRCI(lcECP+CPP)/UET15 level of theory (see
## paper + SI for details) in Cs-Symmetry
## Plotted are interaction energies relative to the Rb+Rb+Rb asymptote given
## by -0.460381675062 H
###########
#Q3[A] #Q2[A] #1^4A''[H]    #2^4A''[H]
-2.0   -2.0   -0.42693161   -0.40693936
-1.9   -2.0   -0.42906029   -0.40878432
-1.8   -2.0   -0.43099358   -0.41043830
-1.7   -2.0   -0.43272473   -0.41188861
-1.6   -2.0   -0.43425053   -0.41312713
-1.5   -2.0   -0.43557077   -0.41415063
-1.4   -2.0   -0.43668767   -0.41495970
-1.3   -2.0   -0.43760577   -0.41555840
-1.2   -2.0   -0.43833093   -0.41595399
-1.1   -2.0   -0.43887063   -0.41615597
-1.0   -2.0   -0.43923345   -0.41617575
-0.9   -2.0   -0.43942874   -0.41602620
-0.8   -2.0   -0.43946635   -0.41572124
-0.7   -2.0   -0.43935634   -0.41527559
-0.6   -2.0   -0.43910881   -0.41470446
-0.5   -2.0   -0.43873368   -0.41402344
-0.4   -2.0   -0.43824060   -0.41324835
-0.3   -2.0   -0.43763879   -0.41239483
-0.2   -2.0   -0.43693694   -0.41147774
-0.1   -2.0   -0.43614320   -0.41050975
0.0   -2.0   -0.43526503   -0.40949919
0.1   -2.0   -0.43430925   -0.40844791
0.2   -2.0   -0.43328193   -0.40735077
0.3   -2.0   -0.43218848   -0.40619782
0.4   -2.0   -0.43103359   -0.40497800
0.5   -2.0   -0.42982134   -0.40368199
0.6   -2.0   -0.42855524   -0.40230360
0.7   -2.0   -0.42723832   -0.40083966
0.8   -2.0   -0.42587325   -0.39928956
0.9   -2.0   -0.42446248   -0.39765462
1.0   -2.0   -0.42300832   -0.39593811
1.1   -2.0   -0.42151311   -0.39414728
1.2   -2.0   -0.41997931   -0.39232283
1.3   -2.0   -0.41840966   -0.39076786
1.4   -2.0   -0.41680726   -0.38939704
1.5   -2.0   -0.41517571   -0.38805989
1.6   -2.0   -0.41351920   -0.38675089
1.7   -2.0   -0.41184260   -0.38547567
1.8   -2.0   -0.41015152   -0.38424155
1.9   -2.0   -0.40845243   -0.38305612
2.0   -2.0   -0.40675241   -0.38192697

-2.0   -1.9   -0.42748015   -0.40661467
-1.9   -1.9   -0.42964889   -0.40853223
-1.8   -1.9   -0.43162179   -0.41025970
-1.7   -1.9   -0.43339162   -0.41178396
-1.6   -1.9   -0.43495552   -0.41309708
-1.5   -1.9   -0.43631479   -0.41419598
-1.4   -1.9   -0.43747133   -0.41508219
-1.3   -1.9   -0.43842985   -0.41576024
-1.2   -1.9   -0.43919682   -0.41623768
-1.1   -1.9   -0.43978015   -0.41652461
-1.0   -1.9   -0.44018877   -0.41663311
-0.9   -1.9   -0.44043239   -0.41657696
-0.8   -1.9   -0.44052115   -0.41637126
-0.7   -1.9   -0.44046537   -0.41603231
-0.6   -1.9   -0.44027535   -0.41557756
-0.5   -1.9   -0.43996121   -0.41502550
-0.4   -1.9   -0.43953270   -0.41439537
-0.3   -1.9   -0.43899909   -0.41370592
-0.2   -1.9   -0.43836910   -0.41297249
-0.1   -1.9   -0.43765076   -0.41220274
0.0   -1.9   -0.43685141   -0.41139360
0.1   -1.9   -0.43597760   -0.41053312
0.2   -1.9   -0.43503508   -0.40960609
0.3   -1.9   -0.43402883   -0.40859914
0.4   -1.9   -0.43296304   -0.40750297
0.5   -1.9   -0.43184118   -0.40631237
0.6   -1.9   -0.43066612   -0.40502539
0.7   -1.9   -0.42944019   -0.40364257
0.8   -1.9   -0.42816535   -0.40216629
0.9   -1.9   -0.42684330   -0.40060059
1.0   -1.9   -0.42547562   -0.39895160
1.1   -1.9   -0.42406394   -0.39722996
1.2   -1.9   -0.42261001   -0.39546114
1.3   -1.9   -0.42111589   -0.39372842
1.4   -1.9   -0.41958404   -0.39218442
1.5   -1.9   -0.41801740   -0.39079669
1.6   -1.9   -0.41641953   -0.38947294
1.7   -1.9   -0.41479464   -0.38818748
1.8   -1.9   -0.41314768   -0.38693813
1.9   -1.9   -0.41148391   -0.38572967
2.0   -1.9   -0.40981021   -0.38456696

-2.0   -1.8   -0.42793914   -0.40626295
-1.9   -1.8   -0.43014425   -0.40824650
-1.8   -1.8   -0.43215235   -0.41004171
-1.7   -1.8   -0.43395754   -0.41163239
-1.6   -1.8   -0.43555685   -0.41301295
-1.5   -1.8   -0.43695092   -0.41418120
-1.4   -1.8   -0.43814275   -0.41513872
-1.3   -1.8   -0.43913746   -0.41589068
-1.2   -1.8   -0.43994197   -0.41644542
-1.1   -1.8   -0.44056457   -0.41681402
-1.0   -1.8   -0.44101460   -0.41700989
-0.9   -1.8   -0.44130214   -0.41704864
-0.8   -1.8   -0.44143764   -0.41694793
-0.7   -1.8   -0.44143175   -0.41672773
-0.6   -1.8   -0.44129505   -0.41641030
-0.5   -1.8   -0.44103788   -0.41601954
-0.4   -1.8   -0.44067018   -0.41557812
-0.3   -1.8   -0.44020138   -0.41510142
-0.2   -1.8   -0.43964025   -0.41459117
-0.1   -1.8   -0.43899484   -0.41403531
0.0   -1.8   -0.43827240   -0.41341523
0.1   -1.8   -0.43747930   -0.41271359
0.2   -1.8   -0.43662102   -0.41191785
0.3   -1.8   -0.43570211   -0.41102041
0.4   -1.8   -0.43472629   -0.41001763
0.5   -1.8   -0.43369646   -0.40890871
0.6   -1.8   -0.43261482   -0.40769494
0.7   -1.8   -0.43148298   -0.40637915
0.8   -1.8   -0.43030217   -0.40496540
0.9   -1.8   -0.42907329   -0.40345897
1.0   -1.8   -0.42779716   -0.40186678
1.1   -1.8   -0.42647465   -0.40019894
1.2   -1.8   -0.42510678   -0.39847371
1.3   -1.8   -0.42369488   -0.39673290
1.4   -1.8   -0.42224072   -0.39507084
1.5   -1.8   -0.42074656   -0.39357900
1.6   -1.8   -0.41921531   -0.39221830
1.7   -1.8   -0.41765053   -0.39092469
1.8   -1.8   -0.41605656   -0.38967337
1.9   -1.8   -0.41443729   -0.38846011
2.0   -1.8   -0.41279955   -0.38728570

-2.0   -1.7   -0.42831763   -0.40589228
-1.9   -1.7   -0.43055590   -0.40793725
-1.8   -1.7   -0.43259628   -0.40979096
-1.7   -1.7   -0.43443231   -0.41144185
-1.6   -1.7   -0.43606220   -0.41288414
-1.5   -1.7   -0.43748684   -0.41411599
-1.4   -1.7   -0.43870961   -0.41513974
-1.3   -1.7   -0.43973606   -0.41596162
-1.2   -1.7   -0.44057354   -0.41659130
-1.1   -1.7   -0.44123076   -0.41704173
-1.0   -1.7   -0.44171746   -0.41732904
-0.9   -1.7   -0.44204409   -0.41747276
-0.8   -1.7   -0.44222151   -0.41749624
-0.7   -1.7   -0.44226070   -0.41742661
-0.6   -1.7   -0.44217257   -0.41729279
-0.5   -1.7   -0.44196778   -0.41711884
-0.4   -1.7   -0.44165654   -0.41691428
-0.3   -1.7   -0.44124848   -0.41667007
-0.2   -1.7   -0.44075256   -0.41636591
-0.1   -1.7   -0.44017690   -0.41598099
0.0   -1.7   -0.43952874   -0.41549955
0.1   -1.7   -0.43881434   -0.41491145
0.2   -1.7   -0.43803893   -0.41421110
0.3   -1.7   -0.43720674   -0.41339615
0.4   -1.7   -0.43632098   -0.41246657
0.5   -1.7   -0.43538397   -0.41142407
0.6   -1.7   -0.43439726   -0.41027163
0.7   -1.7   -0.43336171   -0.40901330
0.8   -1.7   -0.43227776   -0.40765399
0.9   -1.7   -0.43114552   -0.40619957
1.0   -1.7   -0.42996501   -0.40465715
1.1   -1.7   -0.42873628   -0.40303618
1.2   -1.7   -0.42745960   -0.40135141
1.3   -1.7   -0.42613555   -0.39963104
1.4   -1.7   -0.42476517   -0.39793532
1.5   -1.7   -0.42335002   -0.39636092
1.6   -1.7   -0.42189230   -0.39494862
1.7   -1.7   -0.42039493   -0.39364489
1.8   -1.7   -0.41886102   -0.39240260
1.9   -1.7   -0.41729495   -0.39119789
2.0   -1.7   -0.41570173   -0.39002981

-2.0   -1.6   -0.42862460   -0.40551105
-1.9   -1.6   -0.43089268   -0.40760942
-1.8   -1.6   -0.43296058   -0.40951626
-1.7   -1.6   -0.43482349   -0.41122189
-1.6   -1.6   -0.43647976   -0.41272071
-1.5   -1.6   -0.43793062   -0.41401182
-1.4   -1.6   -0.43917987   -0.41509884
-1.3   -1.6   -0.44023347   -0.41598975
-1.2   -1.6   -0.44109919   -0.41669691
-1.1   -1.6   -0.44178614   -0.41723712
-1.0   -1.6   -0.44230449   -0.41763234
-0.9   -1.6   -0.44266512   -0.41791024
-0.8   -1.6   -0.44287926   -0.41810340
-0.7   -1.6   -0.44295832   -0.41824372
-0.6   -1.6   -0.44291359   -0.41835074
-0.5   -1.6   -0.44275610   -0.41842230
-0.4   -1.6   -0.44249641   -0.41843920
-0.3   -1.6   -0.44214448   -0.41837834
-0.2   -1.6   -0.44170951   -0.41822099
-0.1   -1.6   -0.44119982   -0.41795453
0.0   -1.6   -0.44062269   -0.41757130
0.1   -1.6   -0.43998435   -0.41706722
0.2   -1.6   -0.43928985   -0.41644074
0.3   -1.6   -0.43854306   -0.41569220
0.4   -1.6   -0.43774676   -0.41482339
0.5   -1.6   -0.43690265   -0.41383728
0.6   -1.6   -0.43601159   -0.41273783
0.7   -1.6   -0.43507368   -0.41152979
0.8   -1.6   -0.43408853   -0.41021864
0.9   -1.6   -0.43305543   -0.40881057
1.0   -1.6   -0.43197356   -0.40731279
1.1   -1.6   -0.43084216   -0.40573426
1.2   -1.6   -0.42966069   -0.40408783
1.3   -1.6   -0.42842899   -0.40239546
1.4   -1.6   -0.42714735   -0.40070091
1.5   -1.6   -0.42581664   -0.39908513
1.6   -1.6   -0.42443819   -0.39763127
1.7   -1.6   -0.42301412   -0.39631533
1.8   -1.6   -0.42154724   -0.39508434
1.9   -1.6   -0.42004106   -0.39390213
2.0   -1.6   -0.41849979   -0.39275570

-2.0   -1.5   -0.42886905   -0.40512647
-1.9   -1.5   -0.43116202   -0.40727157
-1.8   -1.5   -0.43325362   -0.40922693
-1.7   -1.5   -0.43513932   -0.41098290
-1.6   -1.5   -0.43681774   -0.41253490
-1.5   -1.5   -0.43829046   -0.41388364
-1.4   -1.5   -0.43956168   -0.41503511
-1.3   -1.5   -0.44063777   -0.41600089
-1.2   -1.5   -0.44152687   -0.41679875
-1.1   -1.5   -0.44223854   -0.41745367
-1.0   -1.5   -0.44278338   -0.41799818
-0.9   -1.5   -0.44317266   -0.41846896
-0.8   -1.5   -0.44341807   -0.41889560
-0.7   -1.5   -0.44353145   -0.41928642
-0.6   -1.5   -0.44352456   -0.41962723
-0.5   -1.5   -0.44340887   -0.41989458
-0.4   -1.5   -0.44319539   -0.42006749
-0.3   -1.5   -0.44289449   -0.42013108
-0.2   -1.5   -0.44251573   -0.42007580
-0.1   -1.5   -0.44206768   -0.41989587
0.0   -1.5   -0.44155784   -0.41958814
0.1   -1.5   -0.44099241   -0.41915138
0.2   -1.5   -0.44037632   -0.41858592
0.3   -1.5   -0.43971313   -0.41789336
0.4   -1.5   -0.43900512   -0.41707648
0.5   -1.5   -0.43825339   -0.41613903
0.6   -1.5   -0.43745804   -0.41508563
0.7   -1.5   -0.43661837   -0.41392160
0.8   -1.5   -0.43573313   -0.41265288
0.9   -1.5   -0.43480075   -0.41128598
1.0   -1.5   -0.43381954   -0.40982821
1.1   -1.5   -0.43278793   -0.40828827
1.2   -1.5   -0.43170458   -0.40667789
1.3   -1.5   -0.43056863   -0.40501588
1.4   -1.5   -0.42937894   -0.40334127
1.5   -1.5   -0.42813662   -0.40171215
1.6   -1.5   -0.42684197   -0.40022215
1.7   -1.5   -0.42549640   -0.39889899
1.8   -1.5   -0.42410198   -0.39768873
1.9   -1.5   -0.42266150   -0.39653964
2.0   -1.5   -0.42117841   -0.39542781

-2.0   -1.4   -0.42905796   -0.40474463
-1.9   -1.4   -0.43137204   -0.40693284
-1.8   -1.4   -0.43348346   -0.40893327
-1.7   -1.4   -0.43538789   -0.41073742
-1.6   -1.4   -0.43708428   -0.41234268
-1.5   -1.4   -0.43857456   -0.41375284
-1.4   -1.4   -0.43986327   -0.41497867
-1.3   -1.4   -0.44095718   -0.41603911
-1.2   -1.4   -0.44186482   -0.41696247
-1.1   -1.4   -0.44259615   -0.41778538
-1.0   -1.4   -0.44316218   -0.41854442
-0.9   -1.4   -0.44357463   -0.41926000
-0.8   -1.4   -0.44384564   -0.41992713
-0.7   -1.4   -0.44398754   -0.42052503
-0.6   -1.4   -0.44401261   -0.42103167
-0.5   -1.4   -0.44393284   -0.42143041
-0.4   -1.4   -0.44375980   -0.42171013
-0.3   -1.4   -0.44350439   -0.42186371
-0.2   -1.4   -0.44317663   -0.42188662
-0.1   -1.4   -0.44278552   -0.42177617
0.0   -1.4   -0.44233878   -0.42153107
0.1   -1.4   -0.44184274   -0.42115127
0.2   -1.4   -0.44130221   -0.42063795
0.3   -1.4   -0.44072043   -0.41999340
0.4   -1.4   -0.44009917   -0.41922106
0.5   -1.4   -0.43943884   -0.41832531
0.6   -1.4   -0.43873874   -0.41731140
0.7   -1.4   -0.43799729   -0.41618522
0.8   -1.4   -0.43721234   -0.41495321
0.9   -1.4   -0.43638116   -0.41362272
1.0   -1.4   -0.43550147   -0.41220095
1.1   -1.4   -0.43457086   -0.41069632
1.2   -1.4   -0.43358716   -0.40911972
1.3   -1.4   -0.43254866   -0.40748765
1.4   -1.4   -0.43145417   -0.40582963
1.5   -1.4   -0.43030308   -0.40420303
1.6   -1.4   -0.42909546   -0.40269850
1.7   -1.4   -0.42783200   -0.40137406
1.8   -1.4   -0.42651411   -0.40019042
1.9   -1.4   -0.42514384   -0.39908339
2.0   -1.4   -0.42372392   -0.39801697

-2.0   -1.3   -0.42919894   -0.40437403
-1.9   -1.3   -0.43153045   -0.40660298
-1.8   -1.3   -0.43365787   -0.40864768
-1.7   -1.3   -0.43557711   -0.41050202
-1.6   -1.3   -0.43728743   -0.41216731
-1.5   -1.3   -0.43879107   -0.41365349
-1.4   -1.3   -0.44009293   -0.41498073
-1.3   -1.3   -0.44120009   -0.41618020
-1.2   -1.3   -0.44212146   -0.41728968
-1.1   -1.3   -0.44286740   -0.41833949
-1.0   -1.3   -0.44344930   -0.41933692
-0.9   -1.3   -0.44387932   -0.42026754
-0.8   -1.3   -0.44417010   -0.42111010
-0.7   -1.3   -0.44433450   -0.42184682
-0.6   -1.3   -0.44438535   -0.42246548
-0.5   -1.3   -0.44433529   -0.42295808
-0.4   -1.3   -0.44419655   -0.42331931
-0.3   -1.3   -0.44398067   -0.42354546
-0.2   -1.3   -0.44369832   -0.42363398
-0.1   -1.3   -0.44335904   -0.42358321
0.0   -1.3   -0.44297092   -0.42339248
0.1   -1.3   -0.44254047   -0.42306217
0.2   -1.3   -0.44207241   -0.42259384
0.3   -1.3   -0.44156965   -0.42199030
0.4   -1.3   -0.44103336   -0.42125553
0.5   -1.3   -0.44046317   -0.42039462
0.6   -1.3   -0.43985747   -0.41941350
0.7   -1.3   -0.43921373   -0.41831877
0.8   -1.3   -0.43852864   -0.41711755
0.9   -1.3   -0.43779875   -0.41581725
1.0   -1.3   -0.43702081   -0.41442546
1.1   -1.3   -0.43619156   -0.41295066
1.2   -1.3   -0.43530809   -0.41140338
1.3   -1.3   -0.43436797   -0.40979878
1.4   -1.3   -0.43336933   -0.40816314
1.5   -1.3   -0.43231091   -0.40654740
1.6   -1.3   -0.43119212   -0.40504010
1.7   -1.3   -0.43001301   -0.40372079
1.8   -1.3   -0.42877432   -0.40256895
1.9   -1.3   -0.42747743   -0.40151122
2.0   -1.3   -0.42612436   -0.40049898

-2.0   -1.2   -0.42929919   -0.40402334
-1.9   -1.2   -0.43164457   -0.40629361
-1.8   -1.2   -0.43378435   -0.40838660
-1.7   -1.2   -0.43571468   -0.41030100
-1.6   -1.2   -0.43743509   -0.41204575
-1.5   -1.2   -0.43894811   -0.41364186
-1.4   -1.2   -0.44025892   -0.41512154
-1.3   -1.2   -0.44137492   -0.41651902
-1.2   -1.2   -0.44230536   -0.41785336
-1.1   -1.2   -0.44306092   -0.41911996
-1.0   -1.2   -0.44365340   -0.42030075
-0.9   -1.2   -0.44409538   -0.42137757
-0.8   -1.2   -0.44439999   -0.42233733
-0.7   -1.2   -0.44458065   -0.42317155
-0.6   -1.2   -0.44465085   -0.42387474
-0.5   -1.2   -0.44462395   -0.42444299
-0.4   -1.2   -0.44451295   -0.42487324
-0.3   -1.2   -0.44433025   -0.42516291
-0.2   -1.2   -0.44408734   -0.42530984
-0.1   -1.2   -0.44379444   -0.42531247
0.0   -1.2   -0.44346021   -0.42517008
0.1   -1.2   -0.44309139   -0.42488310
0.2   -1.2   -0.44269265   -0.42445332
0.3   -1.2   -0.44226648   -0.42388399
0.4   -1.2   -0.44181334   -0.42317978
0.5   -1.2   -0.44133193   -0.42234659
0.6   -1.2   -0.44081956   -0.42139123
0.7   -1.2   -0.44027254   -0.42032114
0.8   -1.2   -0.43968657   -0.41914413
0.9   -1.2   -0.43905724   -0.41786801
1.0   -1.2   -0.43838030   -0.41650079
1.1   -1.2   -0.43765171   -0.41505110
1.2   -1.2   -0.43686785   -0.41352920
1.3   -1.2   -0.43602565   -0.41194943
1.4   -1.2   -0.43512263   -0.41033584
1.5   -1.2   -0.43415693   -0.40873494
1.6   -1.2   -0.43312738   -0.40723258
1.7   -1.2   -0.43203342   -0.40592385
1.8   -1.2   -0.43087518   -0.40480789
1.9   -1.2   -0.42965341   -0.40380499
2.0   -1.2   -0.42836946   -0.40285360

-2.0   -1.1   -0.42936539   -0.40370259
-1.9   -1.1   -0.43172132   -0.40602002
-1.8   -1.1   -0.43387008   -0.40817399
-1.7   -1.1   -0.43580806   -0.41017213
-1.6   -1.1   -0.43753500   -0.41203522
-1.5   -1.1   -0.43905368   -0.41379347
-1.4   -1.1   -0.44036952   -0.41547282
-1.3   -1.1   -0.44149019   -0.41707965
-1.2   -1.1   -0.44242521   -0.41860162
-1.1   -1.1   -0.44318558   -0.42002110
-1.0   -1.1   -0.44378344   -0.42132401
-0.9   -1.1   -0.44423178   -0.42250132
-0.8   -1.1   -0.44454422   -0.42354758
-0.7   -1.1   -0.44473477   -0.42445935
-0.6   -1.1   -0.44481761   -0.42523399
-0.5   -1.1   -0.44480694   -0.42586908
-0.4   -1.1   -0.44471672   -0.42636208
-0.3   -1.1   -0.44456040   -0.42671035
-0.2   -1.1   -0.44435050   -0.42691133
-0.1   -1.1   -0.44409822   -0.42696295
0.0   -1.1   -0.44381292   -0.42686405
0.1   -1.1   -0.44350174   -0.42661487
0.2   -1.1   -0.44316925   -0.42621736
0.3   -1.1   -0.44281742   -0.42567531
0.4   -1.1   -0.44244580   -0.42499428
0.5   -1.1   -0.44205190   -0.42418124
0.6   -1.1   -0.44163173   -0.42324412
0.7   -1.1   -0.44118032   -0.42219140
0.8   -1.1   -0.44069225   -0.42103168
0.9   -1.1   -0.44016205   -0.41977343
1.0   -1.1   -0.43958453   -0.41842510
1.1   -1.1   -0.43895491   -0.41699550
1.2   -1.1   -0.43826895   -0.41549476
1.3   -1.1   -0.43752301   -0.41393659
1.4   -1.1   -0.43671408   -0.41234347
1.5   -1.1   -0.43583980   -0.41075873
1.6   -1.1   -0.43489848   -0.40926585
1.7   -1.1   -0.43388906   -0.40797154
1.8   -1.1   -0.43281109   -0.40689421
1.9   -1.1   -0.43166473   -0.40594986
2.0   -1.1   -0.43045074   -0.40506391

-2.0   -1.0   -0.42940378   -0.40342463
-1.9   -1.0   -0.43176724   -0.40580395
-1.8   -1.0   -0.43392194   -0.40804546
-1.7   -1.0   -0.43586445   -0.41016814
-1.6   -1.0   -0.43759470   -0.41219684
-1.5   -1.0   -0.43911566   -0.41414623
-1.4   -1.0   -0.44043294   -0.41601144
-1.3   -1.0   -0.44155443   -0.41777629
-1.2   -1.0   -0.44248985   -0.41942516
-1.1   -1.0   -0.44325045   -0.42094762
-1.0   -1.0   -0.44384868   -0.42233786
-0.9   -1.0   -0.44429789   -0.42359283
-0.8   -1.0   -0.44461215   -0.42471088
-0.7   -1.0   -0.44480605   -0.42569065
-0.6   -1.0   -0.44489455   -0.42653051
-0.5   -1.0   -0.44489280   -0.42722826
-0.4   -1.0   -0.44481591   -0.42778101
-0.3   -1.0   -0.44467861   -0.42818537
-0.2   -1.0   -0.44449481   -0.42843782
-0.1   -1.0   -0.44427700   -0.42853525
0.0   -1.0   -0.44403553   -0.42847572
0.1   -1.0   -0.44377805   -0.42825906
0.2   -1.0   -0.44350902   -0.42788740
0.3   -1.0   -0.44322968   -0.42736528
0.4   -1.0   -0.44293835   -0.42669948
0.5   -1.0   -0.44263099   -0.42589840
0.6   -1.0   -0.44230202   -0.42497145
0.7   -1.0   -0.44194499   -0.42392839
0.8   -1.0   -0.44155318   -0.42277879
0.9   -1.0   -0.44112006   -0.42153190
1.0   -1.0   -0.44063959   -0.42019663
1.1   -1.0   -0.44010631   -0.41878198
1.2   -1.0   -0.43951545   -0.41729799
1.3   -1.0   -0.43886290   -0.41575786
1.4   -1.0   -0.43814527   -0.41418288
1.5   -1.0   -0.43735978   -0.41261402
1.6   -1.0   -0.43650433   -0.41113280
1.7   -1.0   -0.43557741   -0.40985513
1.8   -1.0   -0.43457810   -0.40881771
1.9   -1.0   -0.43350605   -0.40793379
2.0   -1.0   -0.43236143   -0.40711577

-2.0   -0.9   -0.42942014   -0.40320696
-1.9   -0.9   -0.43178846   -0.40567570
-1.8   -0.9   -0.43394643   -0.40804434
-1.7   -0.9   -0.43589077   -0.41032975
-1.6   -0.9   -0.43762153   -0.41253436
-1.5   -0.9   -0.43914181   -0.41464428
-1.4   -0.9   -0.44045737   -0.41664136
-1.3   -0.9   -0.44157622   -0.41851199
-1.2   -0.9   -0.44250824   -0.42024848
-1.1   -0.9   -0.44326486   -0.42184734
-1.0   -0.9   -0.44385872   -0.42330747
-0.9   -0.9   -0.44430348   -0.42462878
-0.8   -0.9   -0.44461362   -0.42581126
-0.7   -0.9   -0.44480430   -0.42685436
-0.6   -0.9   -0.44489124   -0.42775663
-0.5   -0.9   -0.44489065   -0.42851545
-0.4   -0.9   -0.44481901   -0.42912706
-0.3   -0.9   -0.44469268   -0.42958678
-0.2   -0.9   -0.44452740   -0.42988952
-0.1   -0.9   -0.44433742   -0.43003064
0.0   -0.9   -0.44413449   -0.43000690
0.1   -0.9   -0.44392697   -0.42981753
0.2   -0.9   -0.44371912   -0.42946489
0.3   -0.9   -0.44351110   -0.42895466
0.4   -0.9   -0.44329949   -0.42829531
0.5   -0.9   -0.44307821   -0.42749729
0.6   -0.9   -0.44283968   -0.42657189
0.7   -0.9   -0.44257568   -0.42553040
0.8   -0.9   -0.44227813   -0.42438360
0.9   -0.9   -0.44193946   -0.42314152
1.0   -0.9   -0.44155284   -0.42181351
1.1   -0.9   -0.44111229   -0.42040873
1.2   -0.9   -0.44061264   -0.41893709
1.3   -0.9   -0.44004948   -0.41741131
1.4   -0.9   -0.43941912   -0.41585174
1.5   -0.9   -0.43871851   -0.41429748
1.6   -0.9   -0.43794524   -0.41282853
1.7   -0.9   -0.43709746   -0.41156824
1.8   -0.9   -0.43617385   -0.41057058
1.9   -0.9   -0.43517359   -0.40974714
2.0   -0.9   -0.43409638   -0.40899749

-2.0   -0.8   -0.42941977   -0.40307238
-1.9   -0.8   -0.43179071   -0.40566690
-1.8   -0.8   -0.43394973   -0.40819113
-1.7   -0.8   -0.43589363   -0.41063518
-1.6   -0.8   -0.43762256   -0.41297723
-1.5   -0.8   -0.43913971   -0.41519741
-1.4   -0.8   -0.44045088   -0.41728323
-1.3   -0.8   -0.44156415   -0.41922871
-1.2   -0.8   -0.44248948   -0.42103195
-1.1   -0.8   -0.44323836   -0.42269329
-1.0   -0.8   -0.44382356   -0.42421399
-0.9   -0.8   -0.44425893   -0.42559541
-0.8   -0.8   -0.44455923   -0.42683833
-0.7   -0.8   -0.44474010   -0.42794249
-0.6   -0.8   -0.44481805   -0.42890622
-0.5   -0.8   -0.44481039   -0.42972620
-0.4   -0.8   -0.44473517   -0.43039742
-0.3   -0.8   -0.44461083   -0.43091338
-0.2   -0.8   -0.44445554   -0.43126674
-0.1   -0.8   -0.44428604   -0.43145051
0.0   -0.8   -0.44411612   -0.43145952
0.1   -0.8   -0.44395514   -0.43129207
0.2   -0.8   -0.44380701   -0.43095093
0.3   -0.8   -0.44367019   -0.43044349
0.4   -0.8   -0.44353872   -0.42978081
0.5   -0.8   -0.44340376   -0.42897608
0.6   -0.8   -0.44325517   -0.42804304
0.7   -0.8   -0.44308279   -0.42699484
0.8   -0.8   -0.44287706   -0.42584353
0.9   -0.8   -0.44262948   -0.42459988
1.0   -0.8   -0.44233264   -0.42327360
1.1   -0.8   -0.44198021   -0.42187387
1.2   -0.8   -0.44156680   -0.42041037
1.3   -0.8   -0.44108786   -0.41889536
1.4   -0.8   -0.44053957   -0.41734830
1.5   -0.8   -0.43991873   -0.41580683
1.6   -0.8   -0.43922272   -0.41434964
1.7   -0.8   -0.43844944   -0.41310637
1.8   -0.8   -0.43759726   -0.41214700
1.9   -0.8   -0.43666500   -0.41138236
2.0   -0.8   -0.43565190   -0.41069957

-2.0   -0.7   -0.42940751   -0.40304147
-1.9   -0.7   -0.43177926   -0.40578317
-1.8   -0.7   -0.43393757   -0.40845050
-1.7   -0.7   -0.43587929   -0.41101304
-1.6   -0.7   -0.43760460   -0.41344807
-1.5   -0.7   -0.43911669   -0.41574309
-1.4   -0.7   -0.44042140   -0.41789277
-1.3   -0.7   -0.44152678   -0.41989609
-1.2   -0.7   -0.44244275   -0.42175432
-1.1   -0.7   -0.44318080   -0.42346983
-1.0   -0.7   -0.44375366   -0.42504520
-0.9   -0.7   -0.44417523   -0.42648264
-0.8   -0.7   -0.44446039   -0.42778343
-0.7   -0.7   -0.44462512   -0.42894745
-0.6   -0.7   -0.44468655   -0.42997277
-0.5   -0.7   -0.44466310   -0.43085525
-0.4   -0.7   -0.44457457   -0.43158834
-0.3   -0.7   -0.44444198   -0.43216317
-0.2   -0.7   -0.44428677   -0.43256924
-0.1   -0.7   -0.44412930   -0.43279603
0.0   -0.7   -0.44398648   -0.43283539
0.1   -0.7   -0.44386916   -0.43268414
0.2   -0.7   -0.44378056   -0.43234583
0.3   -0.7   -0.44371639   -0.43183062
0.4   -0.7   -0.44366684   -0.43115342
0.5   -0.7   -0.44361925   -0.43033128
0.6   -0.7   -0.44356040   -0.42938099
0.7   -0.7   -0.44347793   -0.42831781
0.8   -0.7   -0.44336096   -0.42715501
0.9   -0.7   -0.44320027   -0.42590391
1.0   -0.7   -0.44298813   -0.42457436
1.1   -0.7   -0.44271813   -0.42317534
1.2   -0.7   -0.44238488   -0.42171619
1.3   -0.7   -0.44198387   -0.42020861
1.4   -0.7   -0.44151131   -0.41867127
1.5   -0.7   -0.44096396   -0.41714051
1.6   -0.7   -0.44033913   -0.41569396
1.7   -0.7   -0.43963454   -0.41446648
1.8   -0.7   -0.43884834   -0.41354279
1.9   -0.7   -0.43797905   -0.41283368
2.0   -0.7   -0.43702557   -0.41221440

-2.0   -0.6   -0.42938772   -0.40311260
-1.9   -0.6   -0.43175893   -0.40598613
-1.8   -0.6   -0.43391526   -0.40875780
-1.7   -0.6   -0.43585357   -0.41139983
-1.6   -0.6   -0.43757402   -0.41389822
-1.5   -0.6   -0.43907979   -0.41624739
-1.4   -0.6   -0.44037664   -0.41844646
-1.3   -0.6   -0.44147253   -0.42049714
-1.2   -0.6   -0.44237728   -0.42240249
-1.1   -0.6   -0.44310221   -0.42416609
-1.0   -0.6   -0.44365991   -0.42579144
-0.9   -0.6   -0.44406410   -0.42728142
-0.8   -0.6   -0.44432959   -0.42863779
-0.7   -0.6   -0.44447239   -0.42986073
-0.6   -0.6   -0.44450999   -0.43094817
-0.5   -0.6   -0.44446172   -0.43189531
-0.4   -0.6   -0.44434915   -0.43269396
-0.3   -0.6   -0.44419634   -0.43333232
-0.2   -0.6   -0.44402921   -0.43379553
-0.1   -0.6   -0.44387355   -0.43406774
0.0   -0.6   -0.44375123   -0.43413589
0.1   -0.6   -0.44367556   -0.43399445
0.2   -0.6   -0.44364831   -0.43364845
0.3   -0.6   -0.44366052   -0.43311274
0.4   -0.6   -0.44369644   -0.43240817
0.5   -0.6   -0.44373818   -0.43155703
0.6   -0.6   -0.44376886   -0.43057981
0.7   -0.6   -0.44377402   -0.42949386
0.8   -0.6   -0.44374178   -0.42831335
0.9   -0.6   -0.44366264   -0.42704979
1.0   -0.6   -0.44352895   -0.42571278
1.1   -0.6   -0.44333449   -0.42431088
1.2   -0.6   -0.44307417   -0.42285287
1.3   -0.6   -0.44274369   -0.42134984
1.4   -0.6   -0.44233943   -0.41981963
1.5   -0.6   -0.44185823   -0.41829748
1.6   -0.6   -0.44129742   -0.41686008
1.7   -0.6   -0.44065465   -0.41564661
1.8   -0.6   -0.43992790   -0.41475513
1.9   -0.6   -0.43911549   -0.41409686
2.0   -0.6   -0.43821600   -0.41353607

-2.0   -0.5   -0.42936423   -0.40325165
-1.9   -0.5   -0.43173402   -0.40622063
-1.8   -0.5   -0.43388761   -0.40906171
-1.7   -0.5   -0.43582182   -0.41175758
-1.6   -0.5   -0.43753680   -0.41430146
-1.5   -0.5   -0.43903562   -0.41669197
-1.4   -0.5   -0.44032395   -0.41893072
-1.3   -0.5   -0.44140960   -0.42102101
-1.2   -0.5   -0.44230218   -0.42296702
-1.1   -0.5   -0.44301274   -0.42477322
-1.0   -0.5   -0.44355356   -0.42644386
-0.9   -0.5   -0.44393800   -0.42798252
-0.8   -0.5   -0.44418047   -0.42939165
-0.7   -0.5   -0.44429666   -0.43067195
-0.6   -0.5   -0.44430391   -0.43182170
-0.5   -0.5   -0.44422194   -0.43283585
-0.4   -0.5   -0.44407375   -0.43370486
-0.3   -0.5   -0.44388666   -0.43441374
-0.2   -0.5   -0.44369246   -0.43494185
-0.1   -0.5   -0.44352534   -0.43526504
0.0   -0.5   -0.44341569   -0.43536184
0.1   -0.5   -0.44338110   -0.43522251
0.2   -0.5   -0.44342035   -0.43485510
0.3   -0.5   -0.44351599   -0.43428301
0.4   -0.5   -0.44364296   -0.43353634
0.5   -0.5   -0.44377651   -0.43264422
0.6   -0.5   -0.44389593   -0.43163102
0.7   -0.5   -0.44398519   -0.43051570
0.8   -0.5   -0.44403221   -0.42931265
0.9   -0.5   -0.44402780   -0.42803293
1.0   -0.5   -0.44396488   -0.42668544
1.1   -0.5   -0.44383781   -0.42527802
1.2   -0.5   -0.44364199   -0.42381872
1.3   -0.5   -0.44337355   -0.42231789
1.4   -0.5   -0.44302912   -0.42079259
1.5   -0.5   -0.44260577   -0.41927709
1.6   -0.5   -0.44210087   -0.41784721
1.7   -0.5   -0.44151208   -0.41664568
1.8   -0.5   -0.44083731   -0.41578223
1.9   -0.5   -0.44007470   -0.41516891
2.0   -0.5   -0.43922260   -0.41466012

-2.0   -0.4   -0.42934035   -0.40341323
-1.9   -0.4   -0.43170828   -0.40644495
-1.8   -0.4   -0.43385883   -0.40933213
-1.7   -0.4   -0.43578881   -0.41206576
-1.6   -0.4   -0.43749828   -0.41464340
-1.5   -0.4   -0.43899023   -0.41706605
-1.4   -0.4   -0.44027016   -0.41933678
-1.3   -0.4   -0.44134569   -0.42145987
-1.2   -0.4   -0.44222617   -0.42344031
-1.1   -0.4   -0.44292231   -0.42528328
-1.0   -0.4   -0.44344594   -0.42699378
-0.9   -0.4   -0.44380984   -0.42857620
-0.8   -0.4   -0.44402774   -0.43003386
-0.7   -0.4   -0.44411452   -0.43136844
-0.6   -0.4   -0.44408669   -0.43257919
-0.5   -0.4   -0.44396338   -0.43366167
-0.4   -0.4   -0.44376796   -0.43460603
-0.3   -0.4   -0.44353036   -0.43539473
-0.2   -0.4   -0.44328937   -0.43600025
-0.1   -0.4   -0.44309207   -0.43638564
0.0   -0.4   -0.44298473   -0.43651364
0.1   -0.4   -0.44299344   -0.43636607
0.2   -0.4   -0.44311010   -0.43595794
0.3   -0.4   -0.44330086   -0.43532903
0.4   -0.4   -0.44352623   -0.43452389
0.5   -0.4   -0.44375345   -0.43357958
0.6   -0.4   -0.44395897   -0.43252330
0.7   -0.4   -0.44412665   -0.43137425
0.8   -0.4   -0.44424530   -0.43014590
0.9   -0.4   -0.44430691   -0.42884811
1.0   -0.4   -0.44430548   -0.42748859
1.1   -0.4   -0.44423626   -0.42607416
1.2   -0.4   -0.44409535   -0.42461199
1.3   -0.4   -0.44387939   -0.42311168
1.4   -0.4   -0.44358540   -0.42158953
1.5   -0.4   -0.44321068   -0.42007891
1.6   -0.4   -0.44275275   -0.41865493
1.7   -0.4   -0.44220930   -0.41746312
1.8   -0.4   -0.44157820   -0.41662305
1.9   -0.4   -0.44085748   -0.41604779
2.0   -0.4   -0.44004534   -0.41558325

-2.0   -0.3   -0.42931884   -0.40356273
-1.9   -0.3   -0.43168486   -0.40663463
-1.8   -0.3   -0.43383255   -0.40955276
-1.7   -0.3   -0.43575865   -0.41231311
-1.6   -0.3   -0.43746315   -0.41491566
-1.5   -0.3   -0.43894893   -0.41736280
-1.4   -0.3   -0.44022134   -0.41965847
-1.3   -0.3   -0.44128779   -0.42180763
-1.2   -0.3   -0.44215733   -0.42381587
-1.1   -0.3   -0.44284031   -0.42568901
-1.0   -0.3   -0.44334804   -0.42743274
-0.9   -0.3   -0.44369260   -0.42905232
-0.8   -0.3   -0.44388678   -0.43055216
-0.7   -0.3   -0.44394420   -0.43193530
-0.6   -0.3   -0.44387979   -0.43320265
-0.5   -0.3   -0.44371078   -0.43435166
-0.4   -0.3   -0.44345883   -0.43537420
-0.3   -0.3   -0.44315385   -0.43625285
-0.2   -0.3   -0.44284035   -0.43695449
-0.1   -0.3   -0.44258395   -0.43742371
0.0   -0.3   -0.44246284   -0.43759137
0.1   -0.3   -0.44252310   -0.43741933
0.2   -0.3   -0.44273859   -0.43694074
0.3   -0.3   -0.44304173   -0.43622911
0.4   -0.3   -0.44337252   -0.43534950
0.5   -0.3   -0.44369206   -0.43434506
0.6   -0.3   -0.44397722   -0.43324256
0.7   -0.3   -0.44421413   -0.43205895
0.8   -0.3   -0.44439396   -0.43080542
0.9   -0.3   -0.44451064   -0.42948984
1.0   -0.3   -0.44455966   -0.42811841
1.1   -0.3   -0.44453734   -0.42669673
1.2   -0.3   -0.44444059   -0.42523106
1.3   -0.3   -0.44426661   -0.42373025
1.4   -0.3   -0.44401281   -0.42220991
1.5   -0.3   -0.44367676   -0.42070270
1.6   -0.3   -0.44325613   -0.41928312
1.7   -0.3   -0.44274867   -0.41809877
1.8   -0.3   -0.44215226   -0.41727711
1.9   -0.3   -0.44146486   -0.41673223
2.0   -0.3   -0.44068452   -0.41630319

-2.0   -0.2   -0.42930188   -0.40367958
-1.9   -0.2   -0.43166629   -0.40677646
-1.8   -0.2   -0.43381165   -0.40971474
-1.7   -0.2   -0.43573465   -0.41249318
-1.6   -0.2   -0.43743522   -0.41511309
-1.5   -0.2   -0.43891613   -0.41757764
-1.4   -0.2   -0.44018259   -0.41989130
-1.3   -0.2   -0.44124183   -0.42205951
-1.2   -0.2   -0.44210265   -0.42408831
-1.1   -0.2   -0.44277504   -0.42598400
-1.0   -0.2   -0.44326983   -0.42775291
-0.9   -0.2   -0.44359839   -0.42940109
-0.8   -0.2   -0.44377254   -0.43093407
-0.7   -0.2   -0.44380446   -0.43235640
-0.6   -0.2   -0.44370695   -0.43367109
-0.5   -0.2   -0.44349419   -0.43487860
-0.4   -0.2   -0.44318350   -0.43597522
-0.3   -0.2   -0.44279946   -0.43694894
-0.2   -0.2   -0.44238416   -0.43776916
-0.1   -0.2   -0.44202061   -0.43836312
0.0   -0.2   -0.44185395   -0.43859472
0.1   -0.2   -0.44199008   -0.43836606
0.2   -0.2   -0.44234473   -0.43776847
0.3   -0.2   -0.44277954   -0.43694626
0.4   -0.2   -0.44321609   -0.43598290
0.5   -0.2   -0.44361875   -0.43491830
0.6   -0.2   -0.44397066   -0.43377291
0.7   -0.2   -0.44426288   -0.43255871
0.8   -0.2   -0.44449006   -0.43128350
0.9   -0.2   -0.44464846   -0.42995285
1.0   -0.2   -0.44473511   -0.42857131
1.1   -0.2   -0.44474743   -0.42714337
1.2   -0.2   -0.44468306   -0.42567444
1.3   -0.2   -0.44453972   -0.42417275
1.4   -0.2   -0.44431517   -0.42265335
1.5   -0.2   -0.44400721   -0.42114834
1.6   -0.2   -0.44361364   -0.41973176
1.7   -0.2   -0.44313230   -0.41855267
1.8   -0.2   -0.44256106   -0.41774425
1.9   -0.2   -0.44189783   -0.41722149
2.0   -0.2   -0.44114061   -0.41681836

-2.0   -0.1   -0.42929106   -0.40375280
-1.9   -0.1   -0.43165441   -0.40686347
-1.8   -0.1   -0.43379826   -0.40981327
-1.7   -0.1   -0.43571928   -0.41260229
-1.6   -0.1   -0.43741735   -0.41523255
-1.5   -0.1   -0.43889514   -0.41770758
-1.4   -0.1   -0.44015777   -0.42003218
-1.3   -0.1   -0.44121235   -0.42221204
-1.2   -0.1   -0.44206752   -0.42425349
-1.1   -0.1   -0.44273304   -0.42616318
-1.0   -0.1   -0.44321936   -0.42794784
-0.9   -0.1   -0.44353733   -0.42961415
-0.8   -0.1   -0.44369800   -0.43116846
-0.7   -0.1   -0.44371236   -0.43261655
-0.6   -0.1   -0.44359133   -0.43396328
-0.5   -0.1   -0.44334598   -0.43521217
-0.4   -0.1   -0.44298819   -0.43636503
-0.3   -0.1   -0.44253247   -0.43742001
-0.2   -0.1   -0.44200256   -0.43836487
-0.1   -0.1   -0.44146190   -0.43914650
0.0   -0.1   -0.44116149   -0.43952291
0.1   -0.1   -0.44145463   -0.43914874
0.2   -0.1   -0.44200811   -0.43836433
0.3   -0.1   -0.44257460   -0.43742303
0.4   -0.1   -0.44309731   -0.43638668
0.5   -0.1   -0.44356039   -0.43527541
0.6   -0.1   -0.44395769   -0.43409892
0.7   -0.1   -0.44428606   -0.43286341
0.8   -0.1   -0.44454339   -0.43157345
0.9   -0.1   -0.44472788   -0.43023267
1.0   -0.1   -0.44483782   -0.42884436
1.1   -0.1   -0.44487143   -0.42741218
1.2   -0.1   -0.44482685   -0.42594098
1.3   -0.1   -0.44470216   -0.42443853
1.4   -0.1   -0.44449538   -0.42291954
1.5   -0.1   -0.44420446   -0.42141574
1.6   -0.1   -0.44382730   -0.42000091
1.7   -0.1   -0.44336179   -0.41882494
1.8   -0.1   -0.44280580   -0.41802450
1.9   -0.1   -0.44215725   -0.41751516
2.0   -0.1   -0.44141405   -0.41712782

-2.0   0.0   -0.42928733   -0.40377715
-1.9   0.0   -0.43165033   -0.40689232
-1.8   0.0   -0.43379369   -0.40984597
-1.7   0.0   -0.43571407   -0.41263858
-1.6   0.0   -0.43741132   -0.41527240
-1.5   0.0   -0.43888803   -0.41775103
-1.4   0.0   -0.44014925   -0.42007931
-1.3   0.0   -0.44120220   -0.42226312
-1.2   0.0   -0.44205542   -0.42430885
-1.1   0.0   -0.44271856   -0.42622328
-1.0   0.0   -0.44320192   -0.42801331
-0.9   0.0   -0.44351619   -0.42968583
-0.8   0.0   -0.44367209   -0.43124752
-0.7   0.0   -0.44368017   -0.43270464
-0.6   0.0   -0.44355056   -0.43406276
-0.5   0.0   -0.44329301   -0.43532678
-0.4   0.0   -0.44291676   -0.43650114
-0.3   0.0   -0.44243046   -0.43758987
-0.2   0.0   -0.44184215   -0.43859647
-0.1   0.0   -0.44115922   -0.43952391
0.0   0.0   -0.44038845   -0.44037457
0.1   0.0   -0.44116381   -0.43952186
0.2   0.0   -0.44186576   -0.43859294
0.3   0.0   -0.44249518   -0.43759287
0.4   0.0   -0.44305261   -0.43652618
0.5   0.0   -0.44353819   -0.43539698
0.6   0.0   -0.44395172   -0.43420903
0.7   0.0   -0.44429270   -0.43296585
0.8   0.0   -0.44456040   -0.43167065
0.9   0.0   -0.44475380   -0.43032629
1.0   0.0   -0.44487163   -0.42893561
1.1   0.0   -0.44491241   -0.42750193
1.2   0.0   -0.44487448   -0.42602991
1.3   0.0   -0.44475607   -0.42452717
1.4   0.0   -0.44455525   -0.42300828
1.5   0.0   -0.44427004   -0.42150488
1.6   0.0   -0.44389838   -0.42009062
1.7   0.0   -0.44343817   -0.41891569
1.8   0.0   -0.44288730   -0.41811791
1.9   0.0   -0.44224365   -0.41761307
2.0   0.0   -0.44150516   -0.41723102

-2.0   0.1   -0.42929106   -0.40375280
-1.9   0.1   -0.43165441   -0.40686347
-1.8   0.1   -0.43379826   -0.40981327
-1.7   0.1   -0.43571928   -0.41260229
-1.6   0.1   -0.43741735   -0.41523255
-1.5   0.1   -0.43889514   -0.41770758
-1.4   0.1   -0.44015777   -0.42003218
-1.3   0.1   -0.44121235   -0.42221204
-1.2   0.1   -0.44206752   -0.42425349
-1.1   0.1   -0.44273304   -0.42616318
-1.0   0.1   -0.44321936   -0.42794784
-0.9   0.1   -0.44353733   -0.42961415
-0.8   0.1   -0.44369800   -0.43116846
-0.7   0.1   -0.44371236   -0.43261655
-0.6   0.1   -0.44359133   -0.43396328
-0.5   0.1   -0.44334598   -0.43521217
-0.4   0.1   -0.44298819   -0.43636503
-0.3   0.1   -0.44253247   -0.43742001
-0.2   0.1   -0.44200256   -0.43836487
-0.1   0.1   -0.44146190   -0.43914650
0.0   0.1   -0.44116149   -0.43952291
0.1   0.1   -0.44145463   -0.43914874
0.2   0.1   -0.44200811   -0.43836433
0.3   0.1   -0.44257460   -0.43742303
0.4   0.1   -0.44309731   -0.43638668
0.5   0.1   -0.44356039   -0.43527541
0.6   0.1   -0.44395769   -0.43409892
0.7   0.1   -0.44428606   -0.43286341
0.8   0.1   -0.44454339   -0.43157345
0.9   0.1   -0.44472788   -0.43023267
1.0   0.1   -0.44483782   -0.42884436
1.1   0.1   -0.44487143   -0.42741218
1.2   0.1   -0.44482685   -0.42594098
1.3   0.1   -0.44470216   -0.42443853
1.4   0.1   -0.44449538   -0.42291954
1.5   0.1   -0.44420446   -0.42141574
1.6   0.1   -0.44382730   -0.42000091
1.7   0.1   -0.44336179   -0.41882494
1.8   0.1   -0.44280580   -0.41802450
1.9   0.1   -0.44215725   -0.41751516
2.0   0.1   -0.44141405   -0.41712782

-2.0   0.2   -0.42930188   -0.40367958
-1.9   0.2   -0.43166629   -0.40677646
-1.8   0.2   -0.43381165   -0.40971474
-1.7   0.2   -0.43573465   -0.41249318
-1.6   0.2   -0.43743522   -0.41511309
-1.5   0.2   -0.43891613   -0.41757764
-1.4   0.2   -0.44018259   -0.41989130
-1.3   0.2   -0.44124183   -0.42205951
-1.2   0.2   -0.44210265   -0.42408831
-1.1   0.2   -0.44277504   -0.42598400
-1.0   0.2   -0.44326983   -0.42775291
-0.9   0.2   -0.44359839   -0.42940109
-0.8   0.2   -0.44377254   -0.43093407
-0.7   0.2   -0.44380446   -0.43235640
-0.6   0.2   -0.44370695   -0.43367109
-0.5   0.2   -0.44349419   -0.43487860
-0.4   0.2   -0.44318350   -0.43597522
-0.3   0.2   -0.44279946   -0.43694894
-0.2   0.2   -0.44238416   -0.43776916
-0.1   0.2   -0.44202061   -0.43836312
0.0   0.2   -0.44185395   -0.43859472
0.1   0.2   -0.44199008   -0.43836606
0.2   0.2   -0.44234473   -0.43776847
0.3   0.2   -0.44277954   -0.43694626
0.4   0.2   -0.44321609   -0.43598290
0.5   0.2   -0.44361875   -0.43491830
0.6   0.2   -0.44397066   -0.43377291
0.7   0.2   -0.44426288   -0.43255871
0.8   0.2   -0.44449006   -0.43128350
0.9   0.2   -0.44464846   -0.42995285
1.0   0.2   -0.44473511   -0.42857131
1.1   0.2   -0.44474743   -0.42714337
1.2   0.2   -0.44468306   -0.42567444
1.3   0.2   -0.44453972   -0.42417275
1.4   0.2   -0.44431517   -0.42265335
1.5   0.2   -0.44400721   -0.42114834
1.6   0.2   -0.44361364   -0.41973176
1.7   0.2   -0.44313230   -0.41855267
1.8   0.2   -0.44256106   -0.41774425
1.9   0.2   -0.44189783   -0.41722149
2.0   0.2   -0.44114061   -0.41681836

-2.0   0.3   -0.42931884   -0.40356273
-1.9   0.3   -0.43168486   -0.40663463
-1.8   0.3   -0.43383255   -0.40955276
-1.7   0.3   -0.43575865   -0.41231311
-1.6   0.3   -0.43746315   -0.41491566
-1.5   0.3   -0.43894893   -0.41736280
-1.4   0.3   -0.44022134   -0.41965847
-1.3   0.3   -0.44128779   -0.42180763
-1.2   0.3   -0.44215733   -0.42381587
-1.1   0.3   -0.44284031   -0.42568901
-1.0   0.3   -0.44334804   -0.42743274
-0.9   0.3   -0.44369260   -0.42905232
-0.8   0.3   -0.44388678   -0.43055216
-0.7   0.3   -0.44394420   -0.43193530
-0.6   0.3   -0.44387979   -0.43320265
-0.5   0.3   -0.44371078   -0.43435166
-0.4   0.3   -0.44345883   -0.43537420
-0.3   0.3   -0.44315385   -0.43625285
-0.2   0.3   -0.44284035   -0.43695449
-0.1   0.3   -0.44258395   -0.43742371
0.0   0.3   -0.44246284   -0.43759137
0.1   0.3   -0.44252310   -0.43741933
0.2   0.3   -0.44273859   -0.43694074
0.3   0.3   -0.44304173   -0.43622911
0.4   0.3   -0.44337252   -0.43534950
0.5   0.3   -0.44369206   -0.43434506
0.6   0.3   -0.44397722   -0.43324256
0.7   0.3   -0.44421413   -0.43205895
0.8   0.3   -0.44439396   -0.43080542
0.9   0.3   -0.44451064   -0.42948984
1.0   0.3   -0.44455966   -0.42811841
1.1   0.3   -0.44453734   -0.42669673
1.2   0.3   -0.44444059   -0.42523106
1.3   0.3   -0.44426661   -0.42373025
1.4   0.3   -0.44401281   -0.42220991
1.5   0.3   -0.44367676   -0.42070270
1.6   0.3   -0.44325613   -0.41928312
1.7   0.3   -0.44274867   -0.41809877
1.8   0.3   -0.44215226   -0.41727711
1.9   0.3   -0.44146486   -0.41673223
2.0   0.3   -0.44068452   -0.41630319

-2.0   0.4   -0.42934035   -0.40341323
-1.9   0.4   -0.43170828   -0.40644495
-1.8   0.4   -0.43385883   -0.40933213
-1.7   0.4   -0.43578881   -0.41206576
-1.6   0.4   -0.43749828   -0.41464340
-1.5   0.4   -0.43899023   -0.41706605
-1.4   0.4   -0.44027016   -0.41933678
-1.3   0.4   -0.44134569   -0.42145987
-1.2   0.4   -0.44222617   -0.42344031
-1.1   0.4   -0.44292231   -0.42528328
-1.0   0.4   -0.44344594   -0.42699378
-0.9   0.4   -0.44380984   -0.42857620
-0.8   0.4   -0.44402774   -0.43003386
-0.7   0.4   -0.44411452   -0.43136844
-0.6   0.4   -0.44408669   -0.43257919
-0.5   0.4   -0.44396338   -0.43366167
-0.4   0.4   -0.44376796   -0.43460603
-0.3   0.4   -0.44353036   -0.43539473
-0.2   0.4   -0.44328937   -0.43600025
-0.1   0.4   -0.44309207   -0.43638564
0.0   0.4   -0.44298473   -0.43651364
0.1   0.4   -0.44299344   -0.43636607
0.2   0.4   -0.44311010   -0.43595794
0.3   0.4   -0.44330086   -0.43532903
0.4   0.4   -0.44352623   -0.43452389
0.5   0.4   -0.44375345   -0.43357958
0.6   0.4   -0.44395897   -0.43252330
0.7   0.4   -0.44412665   -0.43137425
0.8   0.4   -0.44424530   -0.43014590
0.9   0.4   -0.44430691   -0.42884811
1.0   0.4   -0.44430548   -0.42748859
1.1   0.4   -0.44423626   -0.42607416
1.2   0.4   -0.44409535   -0.42461199
1.3   0.4   -0.44387939   -0.42311168
1.4   0.4   -0.44358540   -0.42158953
1.5   0.4   -0.44321068   -0.42007891
1.6   0.4   -0.44275275   -0.41865493
1.7   0.4   -0.44220930   -0.41746312
1.8   0.4   -0.44157820   -0.41662305
1.9   0.4   -0.44085748   -0.41604779
2.0   0.4   -0.44004534   -0.41558325

-2.0   0.5   -0.42936423   -0.40325165
-1.9   0.5   -0.43173402   -0.40622063
-1.8   0.5   -0.43388761   -0.40906171
-1.7   0.5   -0.43582182   -0.41175758
-1.6   0.5   -0.43753680   -0.41430146
-1.5   0.5   -0.43903562   -0.41669197
-1.4   0.5   -0.44032395   -0.41893072
-1.3   0.5   -0.44140960   -0.42102101
-1.2   0.5   -0.44230218   -0.42296702
-1.1   0.5   -0.44301274   -0.42477322
-1.0   0.5   -0.44355356   -0.42644386
-0.9   0.5   -0.44393800   -0.42798252
-0.8   0.5   -0.44418047   -0.42939165
-0.7   0.5   -0.44429666   -0.43067195
-0.6   0.5   -0.44430391   -0.43182170
-0.5   0.5   -0.44422194   -0.43283585
-0.4   0.5   -0.44407375   -0.43370486
-0.3   0.5   -0.44388666   -0.43441374
-0.2   0.5   -0.44369246   -0.43494185
-0.1   0.5   -0.44352534   -0.43526504
0.0   0.5   -0.44341569   -0.43536184
0.1   0.5   -0.44338110   -0.43522251
0.2   0.5   -0.44342035   -0.43485510
0.3   0.5   -0.44351599   -0.43428301
0.4   0.5   -0.44364296   -0.43353634
0.5   0.5   -0.44377651   -0.43264422
0.6   0.5   -0.44389593   -0.43163102
0.7   0.5   -0.44398519   -0.43051570
0.8   0.5   -0.44403221   -0.42931265
0.9   0.5   -0.44402780   -0.42803293
1.0   0.5   -0.44396488   -0.42668544
1.1   0.5   -0.44383781   -0.42527802
1.2   0.5   -0.44364199   -0.42381872
1.3   0.5   -0.44337355   -0.42231789
1.4   0.5   -0.44302912   -0.42079259
1.5   0.5   -0.44260577   -0.41927709
1.6   0.5   -0.44210087   -0.41784721
1.7   0.5   -0.44151208   -0.41664568
1.8   0.5   -0.44083731   -0.41578223
1.9   0.5   -0.44007470   -0.41516891
2.0   0.5   -0.43922260   -0.41466012

-2.0   0.6   -0.42938772   -0.40311260
-1.9   0.6   -0.43175893   -0.40598613
-1.8   0.6   -0.43391526   -0.40875780
-1.7   0.6   -0.43585357   -0.41139983
-1.6   0.6   -0.43757402   -0.41389822
-1.5   0.6   -0.43907979   -0.41624739
-1.4   0.6   -0.44037664   -0.41844646
-1.3   0.6   -0.44147253   -0.42049714
-1.2   0.6   -0.44237728   -0.42240249
-1.1   0.6   -0.44310221   -0.42416609
-1.0   0.6   -0.44365991   -0.42579144
-0.9   0.6   -0.44406410   -0.42728142
-0.8   0.6   -0.44432959   -0.42863779
-0.7   0.6   -0.44447239   -0.42986073
-0.6   0.6   -0.44450999   -0.43094817
-0.5   0.6   -0.44446172   -0.43189531
-0.4   0.6   -0.44434915   -0.43269396
-0.3   0.6   -0.44419634   -0.43333232
-0.2   0.6   -0.44402921   -0.43379553
-0.1   0.6   -0.44387355   -0.43406774
0.0   0.6   -0.44375123   -0.43413589
0.1   0.6   -0.44367556   -0.43399445
0.2   0.6   -0.44364831   -0.43364845
0.3   0.6   -0.44366052   -0.43311274
0.4   0.6   -0.44369644   -0.43240817
0.5   0.6   -0.44373818   -0.43155703
0.6   0.6   -0.44376886   -0.43057981
0.7   0.6   -0.44377402   -0.42949386
0.8   0.6   -0.44374178   -0.42831335
0.9   0.6   -0.44366264   -0.42704979
1.0   0.6   -0.44352895   -0.42571278
1.1   0.6   -0.44333449   -0.42431088
1.2   0.6   -0.44307417   -0.42285287
1.3   0.6   -0.44274369   -0.42134984
1.4   0.6   -0.44233943   -0.41981963
1.5   0.6   -0.44185823   -0.41829748
1.6   0.6   -0.44129742   -0.41686008
1.7   0.6   -0.44065465   -0.41564661
1.8   0.6   -0.43992790   -0.41475513
1.9   0.6   -0.43911549   -0.41409686
2.0   0.6   -0.43821600   -0.41353607

-2.0   0.7   -0.42940751   -0.40304147
-1.9   0.7   -0.43177926   -0.40578317
-1.8   0.7   -0.43393757   -0.40845050
-1.7   0.7   -0.43587929   -0.41101304
-1.6   0.7   -0.43760460   -0.41344807
-1.5   0.7   -0.43911669   -0.41574308
-1.4   0.7   -0.44042140   -0.41789277
-1.3   0.7   -0.44152678   -0.41989609
-1.2   0.7   -0.44244275   -0.42175432
-1.1   0.7   -0.44318080   -0.42346983
-1.0   0.7   -0.44375366   -0.42504520
-0.9   0.7   -0.44417522   -0.42648264
-0.8   0.7   -0.44446039   -0.42778343
-0.7   0.7   -0.44462512   -0.42894745
-0.6   0.7   -0.44468655   -0.42997277
-0.5   0.7   -0.44466310   -0.43085525
-0.4   0.7   -0.44457457   -0.43158834
-0.3   0.7   -0.44444198   -0.43216317
-0.2   0.7   -0.44428677   -0.43256924
-0.1   0.7   -0.44412930   -0.43279603
0.0   0.7   -0.44398648   -0.43283539
0.1   0.7   -0.44386916   -0.43268414
0.2   0.7   -0.44378056   -0.43234583
0.3   0.7   -0.44371639   -0.43183062
0.4   0.7   -0.44366684   -0.43115342
0.5   0.7   -0.44361925   -0.43033128
0.6   0.7   -0.44356040   -0.42938099
0.7   0.7   -0.44347793   -0.42831781
0.8   0.7   -0.44336096   -0.42715501
0.9   0.7   -0.44320027   -0.42590391
1.0   0.7   -0.44298813   -0.42457436
1.1   0.7   -0.44271813   -0.42317534
1.2   0.7   -0.44238488   -0.42171619
1.3   0.7   -0.44198387   -0.42020861
1.4   0.7   -0.44151131   -0.41867127
1.5   0.7   -0.44096396   -0.41714051
1.6   0.7   -0.44033913   -0.41569396
1.7   0.7   -0.43963454   -0.41446648
1.8   0.7   -0.43884834   -0.41354279
1.9   0.7   -0.43797905   -0.41283368
2.0   0.7   -0.43702557   -0.41221440

-2.0   0.8   -0.42941977   -0.40307238
-1.9   0.8   -0.43179071   -0.40566690
-1.8   0.8   -0.43394973   -0.40819113
-1.7   0.8   -0.43589363   -0.41063518
-1.6   0.8   -0.43762256   -0.41297723
-1.5   0.8   -0.43913971   -0.41519741
-1.4   0.8   -0.44045088   -0.41728323
-1.3   0.8   -0.44156415   -0.41922871
-1.2   0.8   -0.44248948   -0.42103195
-1.1   0.8   -0.44323836   -0.42269329
-1.0   0.8   -0.44382356   -0.42421399
-0.9   0.8   -0.44425893   -0.42559541
-0.8   0.8   -0.44455923   -0.42683833
-0.7   0.8   -0.44474010   -0.42794249
-0.6   0.8   -0.44481805   -0.42890622
-0.5   0.8   -0.44481039   -0.42972620
-0.4   0.8   -0.44473517   -0.43039742
-0.3   0.8   -0.44461083   -0.43091338
-0.2   0.8   -0.44445554   -0.43126674
-0.1   0.8   -0.44428604   -0.43145051
0.0   0.8   -0.44411612   -0.43145952
0.1   0.8   -0.44395514   -0.43129207
0.2   0.8   -0.44380701   -0.43095093
0.3   0.8   -0.44367019   -0.43044349
0.4   0.8   -0.44353872   -0.42978081
0.5   0.8   -0.44340376   -0.42897608
0.6   0.8   -0.44325517   -0.42804304
0.7   0.8   -0.44308279   -0.42699484
0.8   0.8   -0.44287706   -0.42584352
0.9   0.8   -0.44262948   -0.42459987
1.0   0.8   -0.44233264   -0.42327360
1.1   0.8   -0.44198021   -0.42187387
1.2   0.8   -0.44156680   -0.42041037
1.3   0.8   -0.44108786   -0.41889536
1.4   0.8   -0.44053957   -0.41734830
1.5   0.8   -0.43991873   -0.41580683
1.6   0.8   -0.43922272   -0.41434964
1.7   0.8   -0.43844944   -0.41310637
1.8   0.8   -0.43759726   -0.41214700
1.9   0.8   -0.43666500   -0.41138236
2.0   0.8   -0.43565190   -0.41069957

-2.0   0.9   -0.42942014   -0.40320696
-1.9   0.9   -0.43178846   -0.40567570
-1.8   0.9   -0.43394643   -0.40804434
-1.7   0.9   -0.43589077   -0.41032975
-1.6   0.9   -0.43762153   -0.41253436
-1.5   0.9   -0.43914181   -0.41464428
-1.4   0.9   -0.44045737   -0.41664136
-1.3   0.9   -0.44157622   -0.41851199
-1.2   0.9   -0.44250824   -0.42024848
-1.1   0.9   -0.44326486   -0.42184734
-1.0   0.9   -0.44385872   -0.42330747
-0.9   0.9   -0.44430348   -0.42462878
-0.8   0.9   -0.44461362   -0.42581126
-0.7   0.9   -0.44480430   -0.42685436
-0.6   0.9   -0.44489124   -0.42775663
-0.5   0.9   -0.44489065   -0.42851545
-0.4   0.9   -0.44481901   -0.42912706
-0.3   0.9   -0.44469268   -0.42958678
-0.2   0.9   -0.44452740   -0.42988952
-0.1   0.9   -0.44433742   -0.43003064
0.0   0.9   -0.44413449   -0.43000690
0.1   0.9   -0.44392697   -0.42981753
0.2   0.9   -0.44371912   -0.42946490
0.3   0.9   -0.44351110   -0.42895466
0.4   0.9   -0.44329949   -0.42829532
0.5   0.9   -0.44307821   -0.42749729
0.6   0.9   -0.44283968   -0.42657189
0.7   0.9   -0.44257568   -0.42553040
0.8   0.9   -0.44227813   -0.42438360
0.9   0.9   -0.44193946   -0.42314152
1.0   0.9   -0.44155284   -0.42181351
1.1   0.9   -0.44111229   -0.42040873
1.2   0.9   -0.44061264   -0.41893709
1.3   0.9   -0.44004948   -0.41741131
1.4   0.9   -0.43941912   -0.41585173
1.5   0.9   -0.43871851   -0.41429748
1.6   0.9   -0.43794524   -0.41282853
1.7   0.9   -0.43709746   -0.41156824
1.8   0.9   -0.43617385   -0.41057058
1.9   0.9   -0.43517359   -0.40974714
2.0   0.9   -0.43409638   -0.40899749

-2.0   1.0   -0.42940378   -0.40342463
-1.9   1.0   -0.43176724   -0.40580395
-1.8   1.0   -0.43392194   -0.40804546
-1.7   1.0   -0.43586445   -0.41016814
-1.6   1.0   -0.43759470   -0.41219684
-1.5   1.0   -0.43911566   -0.41414623
-1.4   1.0   -0.44043294   -0.41601144
-1.3   1.0   -0.44155443   -0.41777629
-1.2   1.0   -0.44248985   -0.41942516
-1.1   1.0   -0.44325045   -0.42094762
-1.0   1.0   -0.44384868   -0.42233786
-0.9   1.0   -0.44429789   -0.42359284
-0.8   1.0   -0.44461215   -0.42471088
-0.7   1.0   -0.44480605   -0.42569065
-0.6   1.0   -0.44489455   -0.42653051
-0.5   1.0   -0.44489280   -0.42722826
-0.4   1.0   -0.44481591   -0.42778101
-0.3   1.0   -0.44467861   -0.42818537
-0.2   1.0   -0.44449481   -0.42843782
-0.1   1.0   -0.44427700   -0.42853525
0.0   1.0   -0.44403553   -0.42847572
0.1   1.0   -0.44377805   -0.42825906
0.2   1.0   -0.44350902   -0.42788740
0.3   1.0   -0.44322968   -0.42736529
0.4   1.0   -0.44293835   -0.42669948
0.5   1.0   -0.44263099   -0.42589840
0.6   1.0   -0.44230202   -0.42497145
0.7   1.0   -0.44194499   -0.42392839
0.8   1.0   -0.44155318   -0.42277879
0.9   1.0   -0.44112006   -0.42153190
1.0   1.0   -0.44063959   -0.42019663
1.1   1.0   -0.44010631   -0.41878198
1.2   1.0   -0.43951545   -0.41729799
1.3   1.0   -0.43886290   -0.41575786
1.4   1.0   -0.43814527   -0.41418288
1.5   1.0   -0.43735978   -0.41261402
1.6   1.0   -0.43650433   -0.41113281
1.7   1.0   -0.43557741   -0.40985513
1.8   1.0   -0.43457810   -0.40881771
1.9   1.0   -0.43350605   -0.40793379
2.0   1.0   -0.43236143   -0.40711577

-2.0   1.1   -0.42936539   -0.40370259
-1.9   1.1   -0.43172132   -0.40602002
-1.8   1.1   -0.43387008   -0.40817399
-1.7   1.1   -0.43580806   -0.41017213
-1.6   1.1   -0.43753500   -0.41203522
-1.5   1.1   -0.43905368   -0.41379347
-1.4   1.1   -0.44036952   -0.41547282
-1.3   1.1   -0.44149019   -0.41707965
-1.2   1.1   -0.44242521   -0.41860162
-1.1   1.1   -0.44318558   -0.42002110
-1.0   1.1   -0.44378344   -0.42132401
-0.9   1.1   -0.44423178   -0.42250132
-0.8   1.1   -0.44454422   -0.42354758
-0.7   1.1   -0.44473477   -0.42445935
-0.6   1.1   -0.44481761   -0.42523400
-0.5   1.1   -0.44480694   -0.42586908
-0.4   1.1   -0.44471672   -0.42636208
-0.3   1.1   -0.44456040   -0.42671035
-0.2   1.1   -0.44435050   -0.42691133
-0.1   1.1   -0.44409822   -0.42696295
0.0   1.1   -0.44381292   -0.42686405
0.1   1.1   -0.44350174   -0.42661487
0.2   1.1   -0.44316925   -0.42621736
0.3   1.1   -0.44281742   -0.42567532
0.4   1.1   -0.44244580   -0.42499428
0.5   1.1   -0.44205190   -0.42418124
0.6   1.1   -0.44163173   -0.42324412
0.7   1.1   -0.44118032   -0.42219140
0.8   1.1   -0.44069225   -0.42103168
0.9   1.1   -0.44016205   -0.41977343
1.0   1.1   -0.43958453   -0.41842510
1.1   1.1   -0.43895491   -0.41699550
1.2   1.1   -0.43826895   -0.41549476
1.3   1.1   -0.43752301   -0.41393659
1.4   1.1   -0.43671408   -0.41234347
1.5   1.1   -0.43583980   -0.41075873
1.6   1.1   -0.43489848   -0.40926585
1.7   1.1   -0.43388906   -0.40797154
1.8   1.1   -0.43281109   -0.40689421
1.9   1.1   -0.43166473   -0.40594986
2.0   1.1   -0.43045074   -0.40506391

-2.0   1.2   -0.42929919   -0.40402334
-1.9   1.2   -0.43164457   -0.40629361
-1.8   1.2   -0.43378435   -0.40838660
-1.7   1.2   -0.43571468   -0.41030100
-1.6   1.2   -0.43743509   -0.41204575
-1.5   1.2   -0.43894811   -0.41364186
-1.4   1.2   -0.44025892   -0.41512154
-1.3   1.2   -0.44137492   -0.41651902
-1.2   1.2   -0.44230536   -0.41785336
-1.1   1.2   -0.44306092   -0.41911996
-1.0   1.2   -0.44365340   -0.42030075
-0.9   1.2   -0.44409538   -0.42137757
-0.8   1.2   -0.44439999   -0.42233733
-0.7   1.2   -0.44458065   -0.42317155
-0.6   1.2   -0.44465085   -0.42387474
-0.5   1.2   -0.44462395   -0.42444299
-0.4   1.2   -0.44451295   -0.42487324
-0.3   1.2   -0.44433025   -0.42516291
-0.2   1.2   -0.44408734   -0.42530984
-0.1   1.2   -0.44379444   -0.42531247
0.0   1.2   -0.44346021   -0.42517008
0.1   1.2   -0.44309139   -0.42488310
0.2   1.2   -0.44269265   -0.42445332
0.3   1.2   -0.44226648   -0.42388399
0.4   1.2   -0.44181334   -0.42317978
0.5   1.2   -0.44133193   -0.42234659
0.6   1.2   -0.44081956   -0.42139123
0.7   1.2   -0.44027254   -0.42032114
0.8   1.2   -0.43968657   -0.41914413
0.9   1.2   -0.43905724   -0.41786801
1.0   1.2   -0.43838030   -0.41650079
1.1   1.2   -0.43765171   -0.41505110
1.2   1.2   -0.43686785   -0.41352920
1.3   1.2   -0.43602565   -0.41194943
1.4   1.2   -0.43512263   -0.41033585
1.5   1.2   -0.43415693   -0.40873494
1.6   1.2   -0.43312738   -0.40723258
1.7   1.2   -0.43203342   -0.40592385
1.8   1.2   -0.43087518   -0.40480789
1.9   1.2   -0.42965341   -0.40380499
2.0   1.2   -0.42836946   -0.40285360

-2.0   1.3   -0.42919894   -0.40437403
-1.9   1.3   -0.43153045   -0.40660298
-1.8   1.3   -0.43365787   -0.40864768
-1.7   1.3   -0.43557711   -0.41050202
-1.6   1.3   -0.43728743   -0.41216731
-1.5   1.3   -0.43879107   -0.41365349
-1.4   1.3   -0.44009293   -0.41498073
-1.3   1.3   -0.44120009   -0.41618020
-1.2   1.3   -0.44212146   -0.41728968
-1.1   1.3   -0.44286740   -0.41833949
-1.0   1.3   -0.44344930   -0.41933692
-0.9   1.3   -0.44387932   -0.42026754
-0.8   1.3   -0.44417010   -0.42111010
-0.7   1.3   -0.44433450   -0.42184682
-0.6   1.3   -0.44438535   -0.42246548
-0.5   1.3   -0.44433529   -0.42295808
-0.4   1.3   -0.44419655   -0.42331931
-0.3   1.3   -0.44398067   -0.42354546
-0.2   1.3   -0.44369832   -0.42363398
-0.1   1.3   -0.44335904   -0.42358321
0.0   1.3   -0.44297092   -0.42339248
0.1   1.3   -0.44254047   -0.42306217
0.2   1.3   -0.44207241   -0.42259384
0.3   1.3   -0.44156965   -0.42199030
0.4   1.3   -0.44103336   -0.42125553
0.5   1.3   -0.44046317   -0.42039462
0.6   1.3   -0.43985747   -0.41941350
0.7   1.3   -0.43921373   -0.41831877
0.8   1.3   -0.43852864   -0.41711755
0.9   1.3   -0.43779875   -0.41581725
1.0   1.3   -0.43702081   -0.41442546
1.1   1.3   -0.43619156   -0.41295066
1.2   1.3   -0.43530809   -0.41140338
1.3   1.3   -0.43436797   -0.40979878
1.4   1.3   -0.43336933   -0.40816314
1.5   1.3   -0.43231091   -0.40654740
1.6   1.3   -0.43119212   -0.40504010
1.7   1.3   -0.43001301   -0.40372079
1.8   1.3   -0.42877432   -0.40256895
1.9   1.3   -0.42747743   -0.40151122
2.0   1.3   -0.42612436   -0.40049898

-2.0   1.4   -0.42905796   -0.40474463
-1.9   1.4   -0.43137204   -0.40693284
-1.8   1.4   -0.43348346   -0.40893327
-1.7   1.4   -0.43538789   -0.41073742
-1.6   1.4   -0.43708428   -0.41234268
-1.5   1.4   -0.43857456   -0.41375284
-1.4   1.4   -0.43986327   -0.41497867
-1.3   1.4   -0.44095718   -0.41603911
-1.2   1.4   -0.44186482   -0.41696247
-1.1   1.4   -0.44259616   -0.41778538
-1.0   1.4   -0.44316218   -0.41854442
-0.9   1.4   -0.44357463   -0.41926000
-0.8   1.4   -0.44384564   -0.41992713
-0.7   1.4   -0.44398754   -0.42052503
-0.6   1.4   -0.44401261   -0.42103167
-0.5   1.4   -0.44393284   -0.42143041
-0.4   1.4   -0.44375980   -0.42171013
-0.3   1.4   -0.44350439   -0.42186371
-0.2   1.4   -0.44317663   -0.42188662
-0.1   1.4   -0.44278552   -0.42177617
0.0   1.4   -0.44233878   -0.42153107
0.1   1.4   -0.44184274   -0.42115127
0.2   1.4   -0.44130221   -0.42063795
0.3   1.4   -0.44072043   -0.41999340
0.4   1.4   -0.44009917   -0.41922106
0.5   1.4   -0.43943884   -0.41832531
0.6   1.4   -0.43873874   -0.41731140
0.7   1.4   -0.43799729   -0.41618522
0.8   1.4   -0.43721234   -0.41495321
0.9   1.4   -0.43638116   -0.41362272
1.0   1.4   -0.43550147   -0.41220095
1.1   1.4   -0.43457085   -0.41069632
1.2   1.4   -0.43358716   -0.40911972
1.3   1.4   -0.43254866   -0.40748764
1.4   1.4   -0.43145417   -0.40582963
1.5   1.4   -0.43030308   -0.40420303
1.6   1.4   -0.42909546   -0.40269850
1.7   1.4   -0.42783200   -0.40137406
1.8   1.4   -0.42651410   -0.40019042
1.9   1.4   -0.42514384   -0.39908339
2.0   1.4   -0.42372393   -0.39801697

-2.0   1.5   -0.42886905   -0.40512647
-1.9   1.5   -0.43116202   -0.40727157
-1.8   1.5   -0.43325362   -0.40922693
-1.7   1.5   -0.43513932   -0.41098290
-1.6   1.5   -0.43681774   -0.41253490
-1.5   1.5   -0.43829046   -0.41388364
-1.4   1.5   -0.43956168   -0.41503511
-1.3   1.5   -0.44063777   -0.41600089
-1.2   1.5   -0.44152687   -0.41679875
-1.1   1.5   -0.44223854   -0.41745367
-1.0   1.5   -0.44278338   -0.41799818
-0.9   1.5   -0.44317266   -0.41846896
-0.8   1.5   -0.44341807   -0.41889560
-0.7   1.5   -0.44353145   -0.41928642
-0.6   1.5   -0.44352456   -0.41962723
-0.5   1.5   -0.44340887   -0.41989458
-0.4   1.5   -0.44319539   -0.42006749
-0.3   1.5   -0.44289449   -0.42013108
-0.2   1.5   -0.44251573   -0.42007580
-0.1   1.5   -0.44206768   -0.41989587
0.0   1.5   -0.44155784   -0.41958814
0.1   1.5   -0.44099241   -0.41915138
0.2   1.5   -0.44037632   -0.41858592
0.3   1.5   -0.43971313   -0.41789336
0.4   1.5   -0.43900512   -0.41707648
0.5   1.5   -0.43825339   -0.41613903
0.6   1.5   -0.43745804   -0.41508563
0.7   1.5   -0.43661837   -0.41392160
0.8   1.5   -0.43573313   -0.41265288
0.9   1.5   -0.43480075   -0.41128598
1.0   1.5   -0.43381954   -0.40982821
1.1   1.5   -0.43278793   -0.40828827
1.2   1.5   -0.43170458   -0.40667789
1.3   1.5   -0.43056863   -0.40501588
1.4   1.5   -0.42937894   -0.40334127
1.5   1.5   -0.42813662   -0.40171215
1.6   1.5   -0.42684197   -0.40022215
1.7   1.5   -0.42549640   -0.39889899
1.8   1.5   -0.42410198   -0.39768872
1.9   1.5   -0.42266150   -0.39653964
2.0   1.5   -0.42117841   -0.39542781

-2.0   1.6   -0.42862460   -0.40551105
-1.9   1.6   -0.43089268   -0.40760942
-1.8   1.6   -0.43296058   -0.40951626
-1.7   1.6   -0.43482349   -0.41122189
-1.6   1.6   -0.43647976   -0.41272071
-1.5   1.6   -0.43793062   -0.41401182
-1.4   1.6   -0.43917987   -0.41509884
-1.3   1.6   -0.44023347   -0.41598975
-1.2   1.6   -0.44109919   -0.41669691
-1.1   1.6   -0.44178614   -0.41723712
-1.0   1.6   -0.44230449   -0.41763234
-0.9   1.6   -0.44266512   -0.41791024
-0.8   1.6   -0.44287926   -0.41810340
-0.7   1.6   -0.44295832   -0.41824372
-0.6   1.6   -0.44291359   -0.41835074
-0.5   1.6   -0.44275610   -0.41842230
-0.4   1.6   -0.44249641   -0.41843920
-0.3   1.6   -0.44214448   -0.41837834
-0.2   1.6   -0.44170951   -0.41822099
-0.1   1.6   -0.44119982   -0.41795453
0.0   1.6   -0.44062269   -0.41757130
0.1   1.6   -0.43998435   -0.41706722
0.2   1.6   -0.43928985   -0.41644074
0.3   1.6   -0.43854306   -0.41569220
0.4   1.6   -0.43774676   -0.41482338
0.5   1.6   -0.43690265   -0.41383728
0.6   1.6   -0.43601159   -0.41273783
0.7   1.6   -0.43507368   -0.41152979
0.8   1.6   -0.43408853   -0.41021864
0.9   1.6   -0.43305543   -0.40881057
1.0   1.6   -0.43197356   -0.40731279
1.1   1.6   -0.43084216   -0.40573426
1.2   1.6   -0.42966069   -0.40408783
1.3   1.6   -0.42842899   -0.40239546
1.4   1.6   -0.42714735   -0.40070091
1.5   1.6   -0.42581664   -0.39908513
1.6   1.6   -0.42443819   -0.39763127
1.7   1.6   -0.42301412   -0.39631533
1.8   1.6   -0.42154724   -0.39508434
1.9   1.6   -0.42004106   -0.39390213
2.0   1.6   -0.41849979   -0.39275570

-2.0   1.7   -0.42831763   -0.40589228
-1.9   1.7   -0.43055590   -0.40793724
-1.8   1.7   -0.43259628   -0.40979096
-1.7   1.7   -0.43443231   -0.41144185
-1.6   1.7   -0.43606220   -0.41288414
-1.5   1.7   -0.43748684   -0.41411599
-1.4   1.7   -0.43870961   -0.41513974
-1.3   1.7   -0.43973606   -0.41596162
-1.2   1.7   -0.44057354   -0.41659130
-1.1   1.7   -0.44123076   -0.41704173
-1.0   1.7   -0.44171746   -0.41732904
-0.9   1.7   -0.44204409   -0.41747276
-0.8   1.7   -0.44222151   -0.41749624
-0.7   1.7   -0.44226070   -0.41742661
-0.6   1.7   -0.44217257   -0.41729279
-0.5   1.7   -0.44196778   -0.41711884
-0.4   1.7   -0.44165654   -0.41691428
-0.3   1.7   -0.44124848   -0.41667007
-0.2   1.7   -0.44075256   -0.41636591
-0.1   1.7   -0.44017690   -0.41598099
0.0   1.7   -0.43952874   -0.41549955
0.1   1.7   -0.43881434   -0.41491145
0.2   1.7   -0.43803893   -0.41421110
0.3   1.7   -0.43720674   -0.41339615
0.4   1.7   -0.43632098   -0.41246657
0.5   1.7   -0.43538397   -0.41142407
0.6   1.7   -0.43439726   -0.41027163
0.7   1.7   -0.43336171   -0.40901330
0.8   1.7   -0.43227776   -0.40765399
0.9   1.7   -0.43114552   -0.40619957
1.0   1.7   -0.42996501   -0.40465715
1.1   1.7   -0.42873628   -0.40303618
1.2   1.7   -0.42745960   -0.40135141
1.3   1.7   -0.42613555   -0.39963104
1.4   1.7   -0.42476517   -0.39793532
1.5   1.7   -0.42335002   -0.39636092
1.6   1.7   -0.42189230   -0.39494862
1.7   1.7   -0.42039493   -0.39364489
1.8   1.7   -0.41886102   -0.39240260
1.9   1.7   -0.41729495   -0.39119789
2.0   1.7   -0.41570173   -0.39002981

-2.0   1.8   -0.42793914   -0.40626295
-1.9   1.8   -0.43014425   -0.40824650
-1.8   1.8   -0.43215235   -0.41004171
-1.7   1.8   -0.43395754   -0.41163239
-1.6   1.8   -0.43555685   -0.41301295
-1.5   1.8   -0.43695092   -0.41418120
-1.4   1.8   -0.43814275   -0.41513872
-1.3   1.8   -0.43913746   -0.41589068
-1.2   1.8   -0.43994197   -0.41644542
-1.1   1.8   -0.44056457   -0.41681402
-1.0   1.8   -0.44101460   -0.41700990
-0.9   1.8   -0.44130214   -0.41704864
-0.8   1.8   -0.44143764   -0.41694793
-0.7   1.8   -0.44143175   -0.41672773
-0.6   1.8   -0.44129505   -0.41641030
-0.5   1.8   -0.44103788   -0.41601954
-0.4   1.8   -0.44067018   -0.41557812
-0.3   1.8   -0.44020138   -0.41510142
-0.2   1.8   -0.43964025   -0.41459117
-0.1   1.8   -0.43899484   -0.41403531
0.0   1.8   -0.43827240   -0.41341523
0.1   1.8   -0.43747930   -0.41271359
0.2   1.8   -0.43662102   -0.41191785
0.3   1.8   -0.43570211   -0.41102041
0.4   1.8   -0.43472629   -0.41001763
0.5   1.8   -0.43369646   -0.40890871
0.6   1.8   -0.43261482   -0.40769494
0.7   1.8   -0.43148298   -0.40637915
0.8   1.8   -0.43030216   -0.40496540
0.9   1.8   -0.42907329   -0.40345897
1.0   1.8   -0.42779716   -0.40186678
1.1   1.8   -0.42647465   -0.40019894
1.2   1.8   -0.42510678   -0.39847371
1.3   1.8   -0.42369488   -0.39673289
1.4   1.8   -0.42224072   -0.39507084
1.5   1.8   -0.42074656   -0.39357900
1.6   1.8   -0.41921531   -0.39221830
1.7   1.8   -0.41765053   -0.39092469
1.8   1.8   -0.41605656   -0.38967337
1.9   1.8   -0.41443729   -0.38846011
2.0   1.8   -0.41279955   -0.38728570

-2.0   1.9   -0.42748015   -0.40661467
-1.9   1.9   -0.42964889   -0.40853223
-1.8   1.9   -0.43162179   -0.41025970
-1.7   1.9   -0.43339162   -0.41178396
-1.6   1.9   -0.43495552   -0.41309708
-1.5   1.9   -0.43631479   -0.41419598
-1.4   1.9   -0.43747133   -0.41508219
-1.3   1.9   -0.43842985   -0.41576024
-1.2   1.9   -0.43919682   -0.41623768
-1.1   1.9   -0.43978015   -0.41652461
-1.0   1.9   -0.44018877   -0.41663311
-0.9   1.9   -0.44043239   -0.41657696
-0.8   1.9   -0.44052115   -0.41637126
-0.7   1.9   -0.44046537   -0.41603231
-0.6   1.9   -0.44027535   -0.41557756
-0.5   1.9   -0.43996121   -0.41502550
-0.4   1.9   -0.43953270   -0.41439537
-0.3   1.9   -0.43899909   -0.41370592
-0.2   1.9   -0.43836910   -0.41297249
-0.1   1.9   -0.43765076   -0.41220274
0.0   1.9   -0.43685141   -0.41139360
0.1   1.9   -0.43597760   -0.41053313
0.2   1.9   -0.43503508   -0.40960609
0.3   1.9   -0.43402883   -0.40859914
0.4   1.9   -0.43296304   -0.40750297
0.5   1.9   -0.43184118   -0.40631237
0.6   1.9   -0.43066612   -0.40502539
0.7   1.9   -0.42944019   -0.40364258
0.8   1.9   -0.42816535   -0.40216629
0.9   1.9   -0.42684330   -0.40060059
1.0   1.9   -0.42547562   -0.39895160
1.1   1.9   -0.42406394   -0.39722997
1.2   1.9   -0.42261001   -0.39546114
1.3   1.9   -0.42111589   -0.39372842
1.4   1.9   -0.41958404   -0.39218442
1.5   1.9   -0.41801740   -0.39079669
1.6   1.9   -0.41641953   -0.38947294
1.7   1.9   -0.41479464   -0.38818748
1.8   1.9   -0.41314768   -0.38693813
1.9   1.9   -0.41148391   -0.38572968
2.0   1.9   -0.40981021   -0.38456696

-2.0   2.0   -0.42693161   -0.40693936
-1.9   2.0   -0.42906029   -0.40878432
-1.8   2.0   -0.43099358   -0.41043830
-1.7   2.0   -0.43272473   -0.41188861
-1.6   2.0   -0.43425053   -0.41312713
-1.5   2.0   -0.43557077   -0.41415063
-1.4   2.0   -0.43668767   -0.41495970
-1.3   2.0   -0.43760577   -0.41555840
-1.2   2.0   -0.43833093   -0.41595399
-1.1   2.0   -0.43887063   -0.41615597
-1.0   2.0   -0.43923345   -0.41617575
-0.9   2.0   -0.43942874   -0.41602620
-0.8   2.0   -0.43946635   -0.41572124
-0.7   2.0   -0.43935634   -0.41527559
-0.6   2.0   -0.43910881   -0.41470445
-0.5   2.0   -0.43873368   -0.41402344
-0.4   2.0   -0.43824060   -0.41324835
-0.3   2.0   -0.43763879   -0.41239483
-0.2   2.0   -0.43693694   -0.41147774
-0.1   2.0   -0.43614320   -0.41050975
0.0   2.0   -0.43526503   -0.40949919
0.1   2.0   -0.43430925   -0.40844791
0.2   2.0   -0.43328193   -0.40735077
0.3   2.0   -0.43218848   -0.40619782
0.4   2.0   -0.43103359   -0.40497800
0.5   2.0   -0.42982134   -0.40368199
0.6   2.0   -0.42855524   -0.40230359
0.7   2.0   -0.42723832   -0.40083966
0.8   2.0   -0.42587325   -0.39928956
0.9   2.0   -0.42446248   -0.39765462
1.0   2.0   -0.42300832   -0.39593812
1.1   2.0   -0.42151311   -0.39414728
1.2   2.0   -0.41997931   -0.39232283
1.3   2.0   -0.41840966   -0.39076786
1.4   2.0   -0.41680726   -0.38939704
1.5   2.0   -0.41517571   -0.38805989
1.6   2.0   -0.41351920   -0.38675089
1.7   2.0   -0.41184260   -0.38547567
1.8   2.0   -0.41015152   -0.38424155
1.9   2.0   -0.40845243   -0.38305613
2.0   2.0   -0.40675240   -0.38192696


==> anc/Data/MainText/Data_Fig8/Data_Fig8_b.txt <==
############
## Q1-Q3 scan of the JT manifold (E_- and E_+ surfaces)
## 1^4E'' consisting of the 1^4A'' and 2^4A''
## (or 1^4A_2 and 1^4B_2 in C2v) states, for Q2=0 fixed. The listed ab-initio
## data have been calculated at MRCI(lcECP+CPP)/UET15 level of theory using Cs
## symmetry.
## Plotted are interaction energies relative to the Rb+Rb+Rb asymptote given
## at -0.460381675062 H.
############
#Q3[ANG] #Q1[ANG]	 #1^4A'' (E_-)[H]	 #2^4A'' (E_+) [H]
-1.25	6.92820323028	 -0.425138112273	 -0.412740566940
-1.2	6.92820323028	 -0.426372302343	 -0.414316587523
-1.15	6.92820323028	 -0.427548642764	 -0.415845099982
-1.1	6.92820323028	 -0.428664046470	 -0.417326837026
-1.05	6.92820323028	 -0.429717583239	 -0.418759312496
-1.0	6.92820323028	 -0.430697128414	 -0.420138533185
-0.95	6.92820323028	 -0.431622839990	 -0.421470644850
-0.9	6.92820323028	 -0.432483002197	 -0.422751299734
-0.85	6.92820323028	 -0.433276819303	 -0.423979930019
-0.8	6.92820323028	 -0.434003693945	 -0.425156046161
-0.75	6.92820323028	 -0.434663185944	 -0.426279222143
-0.7	6.92820323028	 -0.435255001451	 -0.427349106701
-0.65	6.92820323028	 -0.435779102149	 -0.428365493731
-0.6	6.92820323028	 -0.436235777450	 -0.429328338045
-0.55	6.92820323028	 -0.436625546498	 -0.430237682981
-0.5	6.92820323028	 -0.436949071054	 -0.431093616636
-0.45	6.92820323028	 -0.437207132810	 -0.431896267029
-0.4	6.92820323028	 -0.437400623691	 -0.432645800442
-0.35	6.92820323028	 -0.437530538332	 -0.433342420989
-0.3	6.92820323028	 -0.437597959888	 -0.433986363389
-0.25	6.92820323028	 -0.437604047217	 -0.434577886351
-0.2	6.92820323028	 -0.437550022132	 -0.435117263706
-0.15	6.92820323028	 -0.437437159081	 -0.435604776111
-0.1	6.92820323028	 -0.437266777757	 -0.436040703945
-0.05	6.92820323028	 -0.437040239697	 -0.436425328629
0.0	6.92820323028	 -0.436758940715	 -0.436758940707
0.05	6.92820323028	 -0.437041852028	 -0.436424298259
0.1	6.92820323028	 -0.437274397561	 -0.436037730808
0.15	6.92820323028	 -0.437456927672	 -0.435600638084
0.2	6.92820323028	 -0.437589796195	 -0.435114387542
0.25	6.92820323028	 -0.437673351172	 -0.434580305707
0.3	6.92820323028	 -0.437707931485	 -0.433999672753
0.35	6.92820323028	 -0.437693864711	 -0.433373716736
0.4	6.92820323028	 -0.437631467336	 -0.432703609518
0.45	6.92820323028	 -0.437521046120	 -0.431990459738
0.5	6.92820323028	 -0.437362898915	 -0.431235307631
0.55	6.92820323028	 -0.437157316198	 -0.430439119990
0.6	6.92820323028	 -0.436904582490	 -0.429602780172
0.65	6.92820323028	 -0.436604977798	 -0.428727091080
0.7	6.92820323028	 -0.436258779072	 -0.427812747263
0.75	6.92820323028	 -0.435866262229	 -0.426860354940
0.8	6.92820323028	 -0.435427702798	 -0.425870408028
0.85	6.92820323028	 -0.434943378282	 -0.424843286049
0.9	6.92820323028	 -0.434413569640	 -0.423779250199
0.95	6.92820323028	 -0.433838563075	 -0.422678439028
1.0	6.92820323028	 -0.433218651346	 -0.421540874624
1.05	6.92820323028	 -0.432554133863	 -0.420366455785
1.1	6.92820323028	 -0.431845310356	 -0.419154921956
1.15	6.92820323028	 -0.431094682212	 -0.417908799177
1.2	6.92820323028	 -0.430298010824	 -0.416621228608
1.25	6.92820323028	 -0.429457903512	 -0.415294231798

-1.25	7.10140831103	 -0.428597852657	 -0.415237404815
-1.2	7.10140831103	 -0.429754019825	 -0.416762219274
-1.15	7.10140831103	 -0.430849511215	 -0.418239562391
-1.1	7.10140831103	 -0.431882859727	 -0.419668675936
-1.05	7.10140831103	 -0.432852849620	 -0.421048930481
-1.0	7.10140831103	 -0.433758511927	 -0.422379817338
-0.95	7.10140831103	 -0.434591782118	 -0.423661093224
-0.9	7.10140831103	 -0.435368048319	 -0.424893467011
-0.85	7.10140831103	 -0.436078279444	 -0.426075391793
-0.8	7.10140831103	 -0.436722242461	 -0.427206688708
-0.75	7.10140831103	 -0.437300147060	 -0.428287410692
-0.7	7.10140831103	 -0.437812428001	 -0.429317690961
-0.65	7.10140831103	 -0.438259637890	 -0.430297687740
-0.6	7.10140831103	 -0.438642446655	 -0.431227592581
-0.55	7.10140831103	 -0.438961642377	 -0.432107634209
-0.5	7.10140831103	 -0.439218126845	 -0.432938079752
-0.45	7.10140831103	 -0.439412902703	 -0.433719228125
-0.4	7.10140831103	 -0.439547060633	 -0.434451404211
-0.35	7.10140831103	 -0.439621765499	 -0.435134951346
-0.3	7.10140831103	 -0.439638242278	 -0.435770222853
-0.25	7.10140831103	 -0.439597763341	 -0.436357573966
-0.2	7.10140831103	 -0.439501635884	 -0.436897354150
-0.15	7.10140831103	 -0.439351192544	 -0.437389903556
-0.1	7.10140831103	 -0.439147783930	 -0.437835556632
-0.05	7.10140831103	 -0.438892773671	 -0.438234650684
0.0	7.10140831103	 -0.438587533789	 -0.438587533784
0.05	7.10140831103	 -0.438894563773	 -0.438233438362
0.1	7.10140831103	 -0.439156101790	 -0.437831854653
0.15	7.10140831103	 -0.439372500306	 -0.437384130166
0.2	7.10140831103	 -0.439544096305	 -0.436891581201
0.25	7.10140831103	 -0.439671207753	 -0.436355482797
0.3	7.10140831103	 -0.439754131511	 -0.435777061148
0.35	7.10140831103	 -0.439793143689	 -0.435157488508
0.4	7.10140831103	 -0.439788501022	 -0.434497879504
0.45	7.10140831103	 -0.439740441784	 -0.433799288883
0.5	7.10140831103	 -0.439649188141	 -0.433062707540
0.55	7.10140831103	 -0.439514947456	 -0.432289059736
0.6	7.10140831103	 -0.439337914180	 -0.431479199388
0.65	7.10140831103	 -0.439118271662	 -0.430633906022
0.7	7.10140831103	 -0.438856193929	 -0.429753884845
0.75	7.10140831103	 -0.438551847590	 -0.428839744695
0.8	7.10140831103	 -0.438205393666	 -0.427892017649
0.85	7.10140831103	 -0.437816989670	 -0.426911138289
0.9	7.10140831103	 -0.437386791389	 -0.425897443025
0.95	7.10140831103	 -0.436914955085	 -0.424851168488
1.0	7.10140831103	 -0.436401640263	 -0.423772450432
1.05	7.10140831103	 -0.435848517055	 -0.422663443587
1.1	7.10140831103	 -0.435252712245	 -0.421520432131
1.15	7.10140831103	 -0.434615908829	 -0.420344579342
1.2	7.10140831103	 -0.433938268164	 -0.419135445942
1.25	7.10140831103	 -0.433219956696	 -0.417892430666

-1.25	7.27461339179	 -0.431635088927	 -0.417361902729
-1.2	7.27461339179	 -0.432699618016	 -0.418823924959
-1.15	7.27461339179	 -0.433702126226	 -0.420238916660
-1.1	7.27461339179	 -0.434641732711	 -0.421606503413
-1.05	7.27461339179	 -0.435517790882	 -0.422926420749
-1.0	7.27461339179	 -0.436329879624	 -0.424198506937
-0.95	7.27461339179	 -0.437077792109	 -0.425422693694
-0.9	7.27461339179	 -0.437758512346	 -0.426602854523
-0.85	7.27461339179	 -0.438378373284	 -0.427731947626
-0.8	7.27461339179	 -0.438934532487	 -0.428813393075
-0.75	7.27461339179	 -0.439427542402	 -0.429847438343
-0.7	7.27461339179	 -0.439858085748	 -0.430834372347
-0.65	7.27461339179	 -0.440226970269	 -0.431774526676
-0.6	7.27461339179	 -0.440535115501	 -0.432668268113
-0.55	7.27461339179	 -0.440783539510	 -0.433515992519
-0.5	7.27461339179	 -0.440973345041	 -0.434318117523
-0.45	7.27461339179	 -0.441105705588	 -0.435075074791
-0.4	7.27461339179	 -0.441181851923	 -0.435787301737
-0.35	7.27461339179	 -0.441203059126	 -0.436455233065
-0.3	7.27461339179	 -0.441170634145	 -0.437079292777
-0.25	7.27461339179	 -0.441085904761	 -0.437659889065
-0.2	7.27461339179	 -0.440950210955	 -0.438197416311
-0.15	7.27461339179	 -0.440764896836	 -0.438692261952
-0.1	7.27461339179	 -0.440531305494	 -0.439144815806
-0.05	7.27461339179	 -0.440250772670	 -0.439555471752
0.0	7.27461339179	 -0.439924621374	 -0.439924621345
0.05	7.27461339179	 -0.440252642997	 -0.439554155746
0.1	7.27461339179	 -0.440539895974	 -0.439140657356
0.15	7.27461339179	 -0.440786713581	 -0.438685379991
0.2	7.27461339179	 -0.440993403966	 -0.438189546237
0.25	7.27461339179	 -0.441160248989	 -0.437654342115
0.3	7.27461339179	 -0.441287503228	 -0.437080910119
0.35	7.27461339179	 -0.441375396625	 -0.436470344026
0.4	7.27461339179	 -0.441424134332	 -0.435823683735
0.45	7.27461339179	 -0.441433898053	 -0.435141912148
0.5	7.27461339179	 -0.441404848087	 -0.434425952972
0.55	7.27461339179	 -0.441337124969	 -0.433676669105
0.6	7.27461339179	 -0.441230851334	 -0.432894860890
0.65	7.27461339179	 -0.441086133879	 -0.432081263970
0.7	7.27461339179	 -0.440903065193	 -0.431236546993
0.75	7.27461339179	 -0.440681725892	 -0.430361313265
0.8	7.27461339179	 -0.440422186199	 -0.429456080351
0.85	7.27461339179	 -0.440124508564	 -0.428521301314
0.9	7.27461339179	 -0.439788748893	 -0.427557345754
0.95	7.27461339179	 -0.439415814712	 -0.426564283029
1.0	7.27461339179	 -0.439004006225	 -0.425543574903
1.05	7.27461339179	 -0.438554288799	 -0.424494328662
1.1	7.27461339179	 -0.438066701692	 -0.423416542750
1.15	7.27461339179	 -0.437541286669	 -0.422310100026
1.2	7.27461339179	 -0.436978088890	 -0.421174762272
1.25	7.27461339179	 -0.436377157824	 -0.420010163065

-1.25	7.44781847255	 -0.434255439375	 -0.419125735068
-1.2	7.44781847255	 -0.435217881112	 -0.420517655017
-1.15	7.44781847255	 -0.436118251129	 -0.421863730255
-1.1	7.44781847255	 -0.436956215652	 -0.423163917065
-1.05	7.44781847255	 -0.437731649244	 -0.424418265393
-1.0	7.44781847255	 -0.438444621749	 -0.425626907467
-0.95	7.44781847255	 -0.439095385649	 -0.426790054631
-0.9	7.44781847255	 -0.439684360971	 -0.427907984731
-0.85	7.44781847255	 -0.440209998092	 -0.428986503379
-0.8	7.44781847255	 -0.440677222520	 -0.430015628182
-0.75	7.44781847255	 -0.441084775347	 -0.431000708784
-0.7	7.44781847255	 -0.441433604161	 -0.431942208872
-0.65	7.44781847255	 -0.441724750052	 -0.432840618151
-0.6	7.44781847255	 -0.441959333640	 -0.433696444863
-0.55	7.44781847255	 -0.442138541372	 -0.434510207381
-0.5	7.44781847255	 -0.442263612515	 -0.435282426413
-0.45	7.44781847255	 -0.442335826324	 -0.436013615785
-0.4	7.44781847255	 -0.442356490493	 -0.436704274652
-0.35	7.44781847255	 -0.442326929829	 -0.437354880502
-0.3	7.44781847255	 -0.442248477058	 -0.437965889584
-0.25	7.44781847255	 -0.442122468878	 -0.438537744648
-0.2	7.44781847255	 -0.441950228002	 -0.439070886340
-0.15	7.44781847255	 -0.441733077277	 -0.439565759181
-0.1	7.44781847255	 -0.441472321200	 -0.440022807797
-0.05	7.44781847255	 -0.441169242579	 -0.440442452366
0.0	7.44781847255	 -0.440825096467	 -0.440825096440
0.05	7.44781847255	 -0.441171109109	 -0.440441105103
0.1	7.44781847255	 -0.441480827022	 -0.440018455123
0.15	7.44781847255	 -0.441754554279	 -0.439558295399
0.2	7.44781847255	 -0.441992563865	 -0.439061733454
0.25	7.44781847255	 -0.442195099281	 -0.438529847388
0.3	7.44781847255	 -0.442362372972	 -0.437963667371
0.35	7.44781847255	 -0.442494578899	 -0.437364184881
0.4	7.44781847255	 -0.442591875466	 -0.436732348042
0.45	7.44781847255	 -0.442654399464	 -0.436069056577
0.5	7.44781847255	 -0.442682262294	 -0.435375158442
0.55	7.44781847255	 -0.442675553257	 -0.434651447110
0.6	7.44781847255	 -0.442634340308	 -0.433898659885
0.65	7.44781847255	 -0.442558671965	 -0.433117476641
0.7	7.44781847255	 -0.442448579392	 -0.432308518852
0.75	7.44781847255	 -0.442304078197	 -0.431472348387
0.8	7.44781847255	 -0.442125170392	 -0.430609470401
0.85	7.44781847255	 -0.441912031950	 -0.429716983200
0.9	7.44781847255	 -0.441664617937	 -0.428803024367
0.95	7.44781847255	 -0.441382312878	 -0.427863359515
1.0	7.44781847255	 -0.441065532987	 -0.426898344762
1.05	7.44781847255	 -0.440714246218	 -0.425908165194
1.1	7.44781847255	 -0.440328402637	 -0.424892912595
1.15	7.44781847255	 -0.439907953979	 -0.423852587209
1.2	7.44781847255	 -0.439452852474	 -0.422787094877
1.25	7.44781847255	 -0.438963052080	 -0.421696243368

-1.25	7.6210235533	 -0.436468032684	 -0.420547541856
-1.2	7.6210235533	 -0.437321700477	 -0.421864860278
-1.15	7.6210235533	 -0.438114436754	 -0.423138129195
-1.1	7.6210235533	 -0.438846393281	 -0.424367586816
-1.05	7.6210235533	 -0.439517895980	 -0.425553543046
-1.0	7.6210235533	 -0.440129431637	 -0.426696375293
-0.95	7.6210235533	 -0.440681632600	 -0.427796520268
-0.9	7.6210235533	 -0.441175261391	 -0.428854462326
-0.85	7.6210235533	 -0.441611195882	 -0.429870727938
-0.8	7.6210235533	 -0.441990414127	 -0.430845876272
-0.75	7.6210235533	 -0.442312169202	 -0.431788135445
-0.7	7.6210235533	 -0.442581203213	 -0.432683518766
-0.65	7.6210235533	 -0.442796941806	 -0.433539589939
-0.6	7.6210235533	 -0.442960636283	 -0.434356949298
-0.55	7.6210235533	 -0.443073573561	 -0.435136187468
-0.5	7.6210235533	 -0.443137064330	 -0.435877876046
-0.45	7.6210235533	 -0.443152435607	 -0.436582559905
-0.4	7.6210235533	 -0.443121008515	 -0.437250753912
-0.35	7.6210235533	 -0.443044109605	 -0.437882950685
-0.3	7.6210235533	 -0.442923054351	 -0.438479640049
-0.25	7.6210235533	 -0.442759146591	 -0.439041309153
-0.2	7.6210235533	 -0.442553675050	 -0.439568457632
-0.15	7.6210235533	 -0.442307906889	 -0.440061568993
-0.1	7.6210235533	 -0.442023081705	 -0.440521098699
-0.05	7.6210235533	 -0.441700406630	 -0.440947466175
0.0	7.6210235533	 -0.441341052419	 -0.441341052407
0.05	7.6210235533	 -0.441702200803	 -0.440946150833
0.1	7.6210235533	 -0.442031218241	 -0.440516792396
0.15	7.6210235533	 -0.442328377697	 -0.440054025130
0.2	7.6210235533	 -0.442593918329	 -0.439558853379
0.25	7.6210235533	 -0.442828048652	 -0.439032238178
0.3	7.6210235533	 -0.443030947073	 -0.438475097911
0.35	7.6210235533	 -0.443202764138	 -0.437888310329
0.4	7.6210235533	 -0.443343623572	 -0.437272711195
0.45	7.6210235533	 -0.443453620776	 -0.436629106887
0.5	7.6210235533	 -0.443532835882	 -0.435958254880
0.55	7.6210235533	 -0.443581316460	 -0.435260873372
0.6	7.6210235533	 -0.443599090071	 -0.434537633964
0.65	7.6210235533	 -0.443586163528	 -0.433789159060
0.7	7.6210235533	 -0.443542523890	 -0.433016020002
0.75	7.6210235533	 -0.443468140364	 -0.432218735655
0.8	7.6210235533	 -0.443363396929	 -0.431391801844
0.85	7.6210235533	 -0.443227321497	 -0.430548780237
0.9	7.6210235533	 -0.443060303845	 -0.429682863379
0.95	7.6210235533	 -0.442862271023	 -0.428794341426
1.0	7.6210235533	 -0.442633142198	 -0.427883468520
1.05	7.6210235533	 -0.442372823676	 -0.426950452548
1.1	7.6210235533	 -0.442081209508	 -0.425995442106
1.15	7.6210235533	 -0.441758183901	 -0.425018519942
1.2	7.6210235533	 -0.441403635362	 -0.424019700209
1.25	7.6210235533	 -0.441017442264	 -0.422998929292

-1.25	7.79422863406	 -0.438286862010	 -0.421649266278
-1.2	7.79422863406	 -0.439028546803	 -0.422889828916
-1.15	7.79422863406	 -0.439711474539	 -0.424088622545
-1.1	7.79422863406	 -0.440336203092	 -0.425246113579
-1.05	7.79422863406	 -0.440903428071	 -0.426362823797
-1.0	7.79422863406	 -0.441413967913	 -0.427439322691
-0.95	7.79422863406	 -0.441868749198	 -0.428476218873
-0.9	7.79422863406	 -0.442268792235	 -0.429474152483
-0.85	7.79422863406	 -0.442615196655	 -0.430433787727
-0.8	7.79422863406	 -0.442909127709	 -0.431355804217
-0.75	7.79422863406	 -0.443151803143	 -0.432240887640
-0.7	7.79422863406	 -0.443344481274	 -0.433089720377
-0.65	7.79422863406	 -0.443488450729	 -0.433902971753
-0.6	7.79422863406	 -0.443585022104	 -0.434681292343
-0.55	7.79422863406	 -0.443635520225	 -0.435425312731
-0.5	7.79422863406	 -0.443641276629	 -0.436135645130
-0.45	7.79422863406	 -0.443603621235	 -0.436812885291
-0.4	7.79422863406	 -0.443523874227	 -0.437457610915
-0.35	7.79422863406	 -0.443403339148	 -0.438070378697
-0.3	7.79422863406	 -0.443243297189	 -0.438651720913
-0.25	7.79422863406	 -0.443045002831	 -0.439202142165
-0.2	7.79422863406	 -0.442809680102	 -0.439722116508
-0.15	7.79422863406	 -0.442538519673	 -0.440212085837
-0.1	7.79422863406	 -0.442232676413	 -0.440672458616
-0.05	7.79422863406	 -0.441893267627	 -0.441103609358
0.0	7.79422863406	 -0.441521371479	 -0.441505878331
0.05	7.79422863406	 -0.441879571472	 -0.441118025885
0.1	7.79422863406	 -0.442224960997	 -0.440684227821
0.15	7.79422863406	 -0.442542285681	 -0.440220932785
0.2	7.79422863406	 -0.442846460944	 -0.439728268917
0.25	7.79422863406	 -0.443108155970	 -0.439208472908
0.3	7.79422863406	 -0.443342323766	 -0.438661736123
0.35	7.79422863406	 -0.443549082799	 -0.438088833582
0.4	7.79422863406	 -0.443728524300	 -0.437490498053
0.45	7.79422863406	 -0.443880713777	 -0.436867423228
0.5	7.79422863406	 -0.444005693507	 -0.436220267987
0.55	7.79422863406	 -0.444103483275	 -0.435549656832
0.6	7.79422863406	 -0.444174078348	 -0.434856193297
0.65	7.79422863406	 -0.444217462999	 -0.434140437797
0.7	7.79422863406	 -0.444233591480	 -0.433402915185
0.75	7.79422863406	 -0.444222401688	 -0.432644107136
0.8	7.79422863406	 -0.444184035669	 -0.431856751960
0.85	7.79422863406	 -0.444117946401	 -0.431057986801
0.9	7.79422863406	 -0.444024235941	 -0.430239158490
0.95	7.79422863406	 -0.443902789802	 -0.429400540863
1.0	7.79422863406	 -0.443753476697	 -0.428542381579
1.05	7.79422863406	 -0.443576159854	 -0.427664895920
1.1	7.79422863406	 -0.443370692337	 -0.426768268616
1.15	7.79422863406	 -0.443136917567	 -0.425852650045
1.2	7.79422863406	 -0.442874671443	 -0.424918155483
1.25	7.79422863406	 -0.442583785308	 -0.423964870240

-1.25	7.96743371482	 -0.439730329509	 -0.422455142738
-1.2	7.96743371482	 -0.440359881538	 -0.423618708769
-1.15	7.96743371482	 -0.440933689856	 -0.424743160341
-1.1	7.96743371482	 -0.441452631958	 -0.425829126602
-1.05	7.96743371482	 -0.441917685399	 -0.426877288976
-1.0	7.96743371482	 -0.442329914431	 -0.427888368634
-0.95	7.96743371482	 -0.442690456150	 -0.428863093257
-0.9	7.96743371482	 -0.443000507452	 -0.429802210915
-0.85	7.96743371482	 -0.443261312384	 -0.430706477700
-0.8	7.96743371482	 -0.443474150032	 -0.431576650025
-0.75	7.96743371482	 -0.443640323300	 -0.432413475403
-0.7	7.96743371482	 -0.443761149001	 -0.433217682838
-0.65	7.96743371482	 -0.443837950191	 -0.433989974014
-0.6	7.96743371482	 -0.443872050339	 -0.434731018772
-0.55	7.96743371482	 -0.443864768496	 -0.435441458743
-0.5	7.96743371482	 -0.443817413625	 -0.436121910619
-0.45	7.96743371482	 -0.443731277892	 -0.436772970091
-0.4	7.96743371482	 -0.443607630234	 -0.437395209817
-0.35	7.96743371482	 -0.443447711627	 -0.437989177388
-0.3	7.96743371482	 -0.443252731330	 -0.438555391086
-0.25	7.96743371482	 -0.443023864165	 -0.439094337550
-0.2	7.96743371482	 -0.442762248690	 -0.439606469934
-0.15	7.96743371482	 -0.442468985565	 -0.440092206713
-0.1	7.96743371482	 -0.442145136455	 -0.440551931067
-0.05	7.96743371482	 -0.441791723378	 -0.440985991069
0.0	7.96743371482	 -0.441409728019	 -0.441394699911
0.05	7.96743371482	 -0.441778336140	 -0.441000091539
0.1	7.96743371482	 -0.442137144721	 -0.440563714774
0.15	7.96743371482	 -0.442485833220	 -0.440086094243
0.2	7.96743371482	 -0.442795441818	 -0.439598613578
0.25	7.96743371482	 -0.443080783489	 -0.439086829508
0.3	7.96743371482	 -0.443341979584	 -0.438551484248
0.35	7.96743371482	 -0.443579123597	 -0.437993283949
0.4	7.96743371482	 -0.443792281991	 -0.437412899161
0.45	7.96743371482	 -0.443981496083	 -0.436810968089
0.5	7.96743371482	 -0.444146783047	 -0.436188097392
0.55	7.96743371482	 -0.444288137853	 -0.435544863313
0.6	7.96743371482	 -0.444405534369	 -0.434881808996
0.65	7.96743371482	 -0.444498926839	 -0.434199440909
0.7	7.96743371482	 -0.444568250065	 -0.433498224324
0.75	7.96743371482	 -0.444613419542	 -0.432778581393
0.8	7.96743371482	 -0.444634332459	 -0.432040894079
0.85	7.96743371482	 -0.444630868923	 -0.431285507515
0.9	7.96743371482	 -0.444602893653	 -0.430512734247
0.95	7.96743371482	 -0.444550258553	 -0.429722858278
1.0	7.96743371482	 -0.444472801848	 -0.428916144759
1.05	7.96743371482	 -0.444370361750	 -0.428092828055
1.1	7.96743371482	 -0.444242758288	 -0.427253147460
1.15	7.96743371482	 -0.444089805703	 -0.426397336787
1.2	7.96743371482	 -0.443911310474	 -0.425525639730
1.25	7.96743371482	 -0.443707071826	 -0.424638327276

-1.25	8.14063879557	 -0.440820559657	 -0.422990853023
-1.2	8.14063879557	 -0.441340380188	 -0.424078720268
-1.15	8.14063879557	 -0.441808098355	 -0.425130355592
-1.1	8.14063879557	 -0.442224824229	 -0.426146532386
-1.05	8.14063879557	 -0.442591733875	 -0.427128043647
-1.0	8.14063879557	 -0.442910056600	 -0.428075695436
-0.95	8.14063879557	 -0.443181063299	 -0.428990300601
-0.9	8.14063879557	 -0.443406055205	 -0.429872672799
-0.85	8.14063879557	 -0.443586353322	 -0.430723620340
-0.8	8.14063879557	 -0.443723287588	 -0.431543938863
-0.75	8.14063879557	 -0.443818188452	 -0.432334397436
-0.7	8.14063879557	 -0.443872378644	 -0.433095747731
-0.65	8.14063879557	 -0.443887168440	 -0.433828686461
-0.6	8.14063879557	 -0.443863853128	 -0.434533874127
-0.55	8.14063879557	 -0.443803710508	 -0.435211937736
-0.5	8.14063879557	 -0.443707996532	 -0.435863478207
-0.45	8.14063879557	 -0.443577939899	 -0.436489073278
-0.4	8.14063879557	 -0.443414737289	 -0.437089276079
-0.35	8.14063879557	 -0.443219550176	 -0.437664610944
-0.3	8.14063879557	 -0.442993502991	 -0.438215571231
-0.25	8.14063879557	 -0.442737681690	 -0.438742615830
-0.2	8.14063879557	 -0.442453133261	 -0.439246169072
-0.15	8.14063879557	 -0.442140865099	 -0.439726619536
-0.1	8.14063879557	 -0.441801844811	 -0.440184320404
-0.05	8.14063879557	 -0.441437000196	 -0.440619589818
0.0	8.14063879557	 -0.441047219485	 -0.441032711523
0.05	8.14063879557	 -0.441423935690	 -0.440633351546
0.1	8.14063879557	 -0.441793479794	 -0.440196206293
0.15	8.14063879557	 -0.442155479893	 -0.439721641955
0.2	8.14063879557	 -0.442482038016	 -0.439240024650
0.25	8.14063879557	 -0.442787400450	 -0.438737304144
0.3	8.14063879557	 -0.443071666287	 -0.438214141540
0.35	8.14063879557	 -0.443334907701	 -0.437671163688
0.4	8.14063879557	 -0.443577171348	 -0.437108966334
0.45	8.14063879557	 -0.443798479547	 -0.436528115956
0.5	8.14063879557	 -0.443998831916	 -0.435929153857
0.55	8.14063879557	 -0.444178206520	 -0.435312597119
0.6	8.14063879557	 -0.444336561720	 -0.434678938781
0.65	8.14063879557	 -0.444473837947	 -0.434028644367
0.7	8.14063879557	 -0.444589957866	 -0.433362151149
0.75	8.14063879557	 -0.444684826182	 -0.432679844480
0.8	8.14063879557	 -0.444758329108	 -0.431982090890
0.85	8.14063879557	 -0.444810335412	 -0.431269224708
0.9	8.14063879557	 -0.444840697708	 -0.430541561368
0.95	8.14063879557	 -0.444849254225	 -0.429799405480
1.0	8.14063879557	 -0.444835830638	 -0.429043059161
1.05	8.14063879557	 -0.444800241839	 -0.428272832294
1.1	8.14063879557	 -0.444742292825	 -0.427489056453
1.15	8.14063879557	 -0.444661777144	 -0.426692105044
1.2	8.14063879557	 -0.444558488889	 -0.425882421681
1.25	8.14063879557	 -0.444432205817	 -0.425060564851

-1.25	8.31384387633	 -0.441582542124	 -0.423282883967
-1.2	8.31384387633	 -0.441997039223	 -0.424297493072
-1.15	8.31384387633	 -0.442363496244	 -0.425278904801
-1.1	8.31384387633	 -0.442683175999	 -0.426227975950
-1.05	8.31384387633	 -0.442957377235	 -0.427145568026
-1.0	8.31384387633	 -0.443187423448	 -0.428032541402
-0.95	8.31384387633	 -0.443374653385	 -0.428889750383
-0.9	8.31384387633	 -0.443520411705	 -0.429718038455
-0.85	8.31384387633	 -0.443626040500	 -0.430518233092
-0.8	8.31384387633	 -0.443692870453	 -0.431291138600
-0.75	8.31384387633	 -0.443722213832	 -0.432037526233
-0.7	8.31384387633	 -0.443715359031	 -0.432758122566
-0.65	8.31384387633	 -0.443673568960	 -0.433453602864
-0.6	8.31384387633	 -0.443598081928	 -0.434124596044
-0.55	8.31384387633	 -0.443490110887	 -0.434771697473
-0.5	8.31384387633	 -0.443350839606	 -0.435395473941
-0.45	8.31384387633	 -0.443181417868	 -0.435996484486
-0.4	8.31384387633	 -0.442982958213	 -0.436575247688
-0.35	8.31384387633	 -0.442756534242	 -0.437132257298
-0.3	8.31384387633	 -0.442503180133	 -0.437667973711
-0.25	8.31384387633	 -0.442223890213	 -0.438182822783
-0.2	8.31384387633	 -0.441919619336	 -0.438677195196
-0.15	8.31384387633	 -0.441591282999	 -0.439151446160
-0.1	8.31384387633	 -0.441239757763	 -0.439605896471
-0.05	8.31384387633	 -0.440865881675	 -0.440040832845
0.0	8.31384387633	 -0.440470454967	 -0.440456509289
0.05	8.31384387633	 -0.440853147375	 -0.440054240575
0.1	8.31384387633	 -0.441230938252	 -0.439617965140
0.15	8.31384387633	 -0.441590042729	 -0.439162319573
0.2	8.31384387633	 -0.441943812024	 -0.438673350448
0.25	8.31384387633	 -0.442265774536	 -0.438180652040
0.3	8.31384387633	 -0.442569382156	 -0.437670420867
0.35	8.31384387633	 -0.442854689583	 -0.437143215515
0.4	8.31384387633	 -0.443121727489	 -0.436599571381
0.45	8.31384387633	 -0.443370503374	 -0.436039983901
0.5	8.31384387633	 -0.443601003324	 -0.435464942206
0.55	8.31384387633	 -0.443813193108	 -0.434874913666
0.6	8.31384387633	 -0.444007020217	 -0.434270350967
0.65	8.31384387633	 -0.444182415413	 -0.433651690626
0.7	8.31384387633	 -0.444339294343	 -0.433019347519
0.75	8.31384387633	 -0.444477556736	 -0.432373709503
0.8	8.31384387633	 -0.444597085223	 -0.431715137998
0.85	8.31384387633	 -0.444697744860	 -0.431043976845
0.9	8.31384387633	 -0.444779384186	 -0.430360565757
0.95	8.31384387633	 -0.444841836491	 -0.429665254662
1.0	8.31384387633	 -0.444884922118	 -0.428958419005
1.05	8.31384387633	 -0.444908449676	 -0.428240478040
1.1	8.31384387633	 -0.444912217300	 -0.427511919746
1.15	8.31384387633	 -0.444896013724	 -0.426773336987
1.2	8.31384387633	 -0.444859619089	 -0.426025481320
1.25	8.31384387633	 -0.444802802742	 -0.425269345050

-1.25	8.48704895709	 -0.442043530268	 -0.423377459539
-1.2	8.48704895709	 -0.442358253708	 -0.424302583519
-1.15	8.48704895709	 -0.442629565559	 -0.425217092193
-1.1	8.48704895709	 -0.442858478179	 -0.426102385080
-1.05	8.48704895709	 -0.443046348718	 -0.426959354914
-1.0	8.48704895709	 -0.443194535853	 -0.427788881892
-0.95	8.48704895709	 -0.443304392531	 -0.428591830162
-0.9	8.48704895709	 -0.443377258717	 -0.429369044349
-0.85	8.48704895709	 -0.443414454487	 -0.430121345087
-0.8	8.48704895709	 -0.443417273228	 -0.430849521482
-0.75	8.48704895709	 -0.443386975726	 -0.431554318844
-0.7	8.48704895709	 -0.443324787688	 -0.432236425403
-0.65	8.48704895709	 -0.443231901994	 -0.432896469325
-0.6	8.48704895709	 -0.443109482881	 -0.433535032657
-0.55	8.48704895709	 -0.442958665337	 -0.434152670152
-0.5	8.48704895709	 -0.442780550709	 -0.434749917925
-0.45	8.48704895709	 -0.442576202328	 -0.435327291321
-0.4	8.48704895709	 -0.442346643872	 -0.435885279218
-0.35	8.48704895709	 -0.442092858885	 -0.436424339359
-0.3	8.48704895709	 -0.441815790895	 -0.436944895770
-0.25	8.48704895709	 -0.441516344302	 -0.437447333169
-0.2	8.48704895709	 -0.441195384954	 -0.437932015737
-0.15	8.48704895709	 -0.440853740822	 -0.438399259355
-0.1	8.48704895709	 -0.440492202700	 -0.438849351624
-0.05	8.48704895709	 -0.440111525463	 -0.439282548105
0.0	8.48704895709	 -0.439712427977	 -0.439699073198
0.05	8.48704895709	 -0.440099121566	 -0.439295595206
0.1	8.48704895709	 -0.440482858999	 -0.438861678476
0.15	8.48704895709	 -0.440850423503	 -0.438411296837
0.2	8.48704895709	 -0.441214550478	 -0.437930993105
0.25	8.48704895709	 -0.441549938654	 -0.437449151109
0.3	8.48704895709	 -0.441869425310	 -0.436952487029
0.35	8.48704895709	 -0.442173051281	 -0.436441502355
0.4	8.48704895709	 -0.442460834590	 -0.435916673114
0.45	8.48704895709	 -0.442732771675	 -0.435378453978
0.5	8.48704895709	 -0.442988838635	 -0.434827283073
0.55	8.48704895709	 -0.443228992844	 -0.434263587664
0.6	8.48704895709	 -0.443453173959	 -0.433687789264
0.65	8.48704895709	 -0.443661306780	 -0.433100306097
0.7	8.48704895709	 -0.443853302455	 -0.432501550543
0.75	8.48704895709	 -0.444029059721	 -0.431891923129
0.8	8.48704895709	 -0.444188461702	 -0.431271809755
0.85	8.48704895709	 -0.444331376367	 -0.430641590251
0.9	8.48704895709	 -0.444457654205	 -0.430001656162
0.95	8.48704895709	 -0.444567130564	 -0.429352433870
1.0	8.48704895709	 -0.444659626500	 -0.428694409465
1.05	8.48704895709	 -0.444734951734	 -0.428028159280
1.1	8.48704895709	 -0.444792905350	 -0.427354390242
1.15	8.48704895709	 -0.444833276688	 -0.426673998642
1.2	8.48704895709	 -0.444855846258	 -0.425988152943
1.25	8.48704895709	 -0.444860386461	 -0.425298427091

-1.25	8.66025403784	 -0.442230857720	 -0.423262078967
-1.2	8.66025403784	 -0.442452945404	 -0.424121046838
-1.15	8.66025403784	 -0.442636057893	 -0.424972427482
-1.1	8.66025403784	 -0.442781163043	 -0.425797649259
-1.05	8.66025403784	 -0.442889624726	 -0.426597605761
-1.0	8.66025403784	 -0.442962790899	 -0.427373169613
-0.95	8.66025403784	 -0.443001988088	 -0.428125190358
-0.9	8.66025403784	 -0.443008516087	 -0.428854492269
-0.85	8.66025403784	 -0.442983642440	 -0.429561870193
-0.8	8.66025403784	 -0.442928596601	 -0.430248080015
-0.75	8.66025403784	 -0.442844565451	 -0.430913822124
-0.7	8.66025403784	 -0.442732694445	 -0.431559726912
-0.65	8.66025403784	 -0.442594094937	 -0.432186360821
-0.6	8.66025403784	 -0.442429849274	 -0.432794252794
-0.55	8.66025403784	 -0.442241009287	 -0.433383915725
-0.5	8.66025403784	 -0.442028590058	 -0.433955849231
-0.45	8.66025403784	 -0.441793566738	 -0.434510532431
-0.4	8.66025403784	 -0.441536874089	 -0.435048416640
-0.35	8.66025403784	 -0.441259407056	 -0.435569921118
-0.3	8.66025403784	 -0.440962022245	 -0.436075431387
-0.25	8.66025403784	 -0.440645538305	 -0.436565299094
-0.2	8.66025403784	 -0.440310737408	 -0.437039842636
-0.15	8.66025403784	 -0.439958366090	 -0.437499348168
-0.1	8.66025403784	 -0.439589136337	 -0.437944070780
-0.05	8.66025403784	 -0.439203726488	 -0.438374235630
0.0	8.66025403784	 -0.438802782662	 -0.438790034741
0.05	8.66025403784	 -0.439191646270	 -0.438386919504
0.1	8.66025403784	 -0.439579208033	 -0.437956721862
0.15	8.66025403784	 -0.439952837307	 -0.437512745663
0.2	8.66025403784	 -0.440312626813	 -0.437055524411
0.25	8.66025403784	 -0.440663749135	 -0.436577981250
0.3	8.66025403784	 -0.440996231365	 -0.436095817621
0.35	8.66025403784	 -0.441315254567	 -0.435601986119
0.4	8.66025403784	 -0.441621277232	 -0.435097284477
0.45	8.66025403784	 -0.441917108796	 -0.434572304402
0.5	8.66025403784	 -0.442194508991	 -0.434044922657
0.55	8.66025403784	 -0.442458142551	 -0.433507348563
0.6	8.66025403784	 -0.442707944800	 -0.432959982277
0.65	8.66025403784	 -0.442943836680	 -0.432403232686
0.7	8.66025403784	 -0.443165727076	 -0.431837520512
0.75	8.66025403784	 -0.443373514436	 -0.431263275645
0.8	8.66025403784	 -0.443567086375	 -0.430680933105
0.85	8.66025403784	 -0.443746316328	 -0.430090937716
0.9	8.66025403784	 -0.443911062284	 -0.429493763729
0.95	8.66025403784	 -0.444061166079	 -0.428889946819
1.0	8.66025403784	 -0.444196455269	 -0.428280119410
1.05	8.66025403784	 -0.444316745584	 -0.427665059620
1.1	8.66025403784	 -0.444421841697	 -0.427045747185
1.15	8.66025403784	 -0.444511539390	 -0.426423446291
1.2	8.66025403784	 -0.444585625051	 -0.425799823844
1.25	8.66025403784	 -0.444643877780	 -0.425177121969


==> anc/Data/Supplementary/Data_FigS3_a/README <==
For generating the Plot shown in Fig. S3 (a) one will need the files given in
this directory. The content of each file is commented in the files
themselves. All states are splitted in files according to their IRREPs


==> anc/Data/Supplementary/Data_FigS3_a/rb3_Doublet-A1-states_Q3Scan_Q1FixedToDoubletGroundState.txt <==
##########
## 1D Q3-scans with Q2=0 and Q1 fixed to the doublet ground state
## configuration for the doublet A1-states. The ab-initio data have been
## computed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI for
## details) in C2v symmetry.
## Given are total energies while interaction energies relative to the
## Rb+Rb+Rb asymptote are plotted, given as -0.460381675062 H.
##########
#Q3[ANG] #1^2A1[H]     #2^2A1[H]     #3^2A1[H]     #4^2A1[H]     #5^2A1[H]
-1.250   -0.48360347   -0.45441682   -0.43689162   -0.42996139   -0.41947706
-1.200   -0.48416132   -0.45491424   -0.43765733   -0.43080632   -0.42023261
-1.150   -0.48466592   -0.45535597   -0.43841245   -0.43157499   -0.42096063
-1.100   -0.48511864   -0.45574334   -0.43916040   -0.43226482   -0.42166176
-1.050   -0.48552090   -0.45607774   -0.43990322   -0.43287472   -0.42233626
-1.000   -0.48587412   -0.45636050   -0.44064122   -0.43340431   -0.42298236
-0.950   -0.48617938   -0.45659255   -0.44137147   -0.43385524   -0.42359761
-0.900   -0.48644041   -0.45677208   -0.44208756   -0.43430324   -0.42428783
-0.850   -0.48665659   -0.45691117   -0.44280817   -0.43462137   -0.42489714
-0.800   -0.48683021   -0.45700572   -0.44351847   -0.43487603   -0.42548827
-0.750   -0.48696285   -0.45705759   -0.44421616   -0.43507183   -0.42606272
-0.700   -0.48705608   -0.45706872   -0.44489907   -0.43521321   -0.42662177
-0.650   -0.48711143   -0.45704113   -0.44556523   -0.43530439   -0.42716639
-0.600   -0.48713038   -0.45697694   -0.44621285   -0.43534930   -0.42769713
-0.550   -0.48711440   -0.45687846   -0.44684027   -0.43535161   -0.42821409
-0.500   -0.48706490   -0.45674820   -0.44744585   -0.43531480   -0.42871686
-0.450   -0.48698322   -0.45658899   -0.44802783   -0.43524223   -0.42920455
-0.400   -0.48687067   -0.45640414   -0.44858413   -0.43513722   -0.42967578
-0.350   -0.48672851   -0.45619767   -0.44911205   -0.43500330   -0.43012861
-0.300   -0.48655793   -0.45597474   -0.44960787   -0.43484440   -0.43056039
-0.250   -0.48636007   -0.45574226   -0.45006616   -0.43466546   -0.43096732
-0.200   -0.48613602   -0.45550983   -0.45047880   -0.43447332   -0.43134357
-0.150   -0.48588680   -0.45529114   -0.45083364   -0.43427878   -0.43167933
-0.100   -0.48561340   -0.45510515   -0.45111323   -0.43410032   -0.43195705
-0.075   -0.48546792   -0.45503175   -0.45121794   -0.43402633   -0.43206525
-0.050   -0.48531674   -0.45497557   -0.45129536   -0.43396918   -0.43214649
-0.025   -0.48515996   -0.45493938   -0.45134288   -0.43393417   -0.43219558
-0.020   -0.48512794   -0.45493474   -0.45134862   -0.43393021   -0.43220117
-0.015   -0.48509570   -0.45493099   -0.45135308   -0.43392734   -0.43220528
-0.010   -0.48506325   -0.45492815   -0.45135625   -0.43392554   -0.43220792
-0.005   -0.48503058   -0.45492622   -0.45135812   -0.43392485   -0.43220907
0.000   -0.48499769   -0.45492521   -0.45135869   -0.43392525   -0.43220873
0.005   -0.48496458   -0.45492511   -0.45135796   -0.43392675   -0.43220690
0.015   -0.48489773   -0.45492769   -0.45135261   -0.43393299   -0.43219884
0.020   -0.48486399   -0.45493035   -0.45134799   -0.43393769   -0.43219264
0.025   -0.48483003   -0.45493393   -0.45134208   -0.43394342   -0.43218504
0.050   -0.48465708   -0.45496514   -0.45129365   -0.43398627   -0.43212707
0.075   -0.48447893   -0.45501726   -0.45121513   -0.43404902   -0.43203973
0.100   -0.48429568   -0.45508788   -0.45110914   -0.43412625   -0.43192857
0.150   -0.48391423   -0.45527314   -0.45082691   -0.43430552   -0.43165400
0.200   -0.48351342   -0.45549880   -0.45047053   -0.43449624   -0.43133231
0.250   -0.48309389   -0.45574704   -0.45005922   -0.43468278   -0.43098028
0.300   -0.48265625   -0.45600533   -0.44960699   -0.43485641   -0.43060776
0.350   -0.48220107   -0.45626525   -0.44912374   -0.43501186   -0.43022105
0.400   -0.48172888   -0.45652115   -0.44861667   -0.43514559   -0.42982465
0.450   -0.48124017   -0.45676917   -0.44809125   -0.43525492   -0.42942196
0.500   -0.48073542   -0.45700662   -0.44755190   -0.43533756   -0.42901573
0.550   -0.48021507   -0.45723155   -0.44700243   -0.43539134   -0.42860813
0.600   -0.47967950   -0.45744247   -0.44644631   -0.43541408   -0.42820083
0.650   -0.47912912   -0.45763824   -0.44588689   -0.43540348   -0.42779496
0.700   -0.47856428   -0.45781791   -0.44532747   -0.43535706   -0.42739112
0.750   -0.47798531   -0.45798070   -0.44477140   -0.43527216   -0.42698941
0.800   -0.47739252   -0.45812591   -0.44422204   -0.43514595   -0.42658943
0.850   -0.47678624   -0.45825290   -0.44368273   -0.43497550   -0.42619041
0.900   -0.47616673   -0.45836110   -0.44315666   -0.43475796   -0.42579130
0.950   -0.47553427   -0.45844993   -0.44264668   -0.43449072   -0.42539084
1.000   -0.47488915   -0.45851886   -0.44215502   -0.43417170   -0.42498770
1.050   -0.47423161   -0.45856733   -0.44168312   -0.43379956   -0.42458052
1.100   -0.47356194   -0.45859480   -0.44123138   -0.43337391   -0.42416798
1.150   -0.47288039   -0.45860071   -0.44079910   -0.43289540   -0.42374882
1.200   -0.47218727   -0.45858446   -0.44038457   -0.43236569   -0.42332188
1.250   -0.47148285   -0.45854546   -0.43998518   -0.43178721   -0.42288606


==> anc/Data/Supplementary/Data_FigS3_a/rb3_Doublet-A2-states_Q3Scan_Q1FixedToDoubletGroundState.txt <==
##########
## 1D Q3-scans with Q2=0 and Q1 fixed to the doublet ground state
## configuration for the doublet 1^2A2-state. The ab-initio data have been
## computed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI for
## details) in C2v symmetry.
## Given are total energies while interaction energies relative to the
## Rb+Rb+Rb asymptote are plotted, given as -0.460381675062 H.
##########
#Q3[ANG] #1^2A2[H]
-1.250   -0.42386642
-1.200   -0.42486730
-1.150   -0.42582550
-1.100   -0.42674198
-1.050   -0.42761784
-1.000   -0.42845420
-0.950   -0.42925224
-0.900   -0.43001318
-0.850   -0.43073826
-0.800   -0.43142872
-0.750   -0.43208579
-0.700   -0.43271070
-0.650   -0.43330465
-0.600   -0.43386880
-0.550   -0.43440429
-0.500   -0.43491220
-0.450   -0.43539358
-0.400   -0.43584941
-0.350   -0.43628064
-0.300   -0.43668815
-0.250   -0.43707277
-0.200   -0.43743527
-0.150   -0.43777637
-0.100   -0.43809675
-0.075   -0.43824936
-0.050   -0.43839701
-0.025   -0.43853976
-0.020   -0.43856774
-0.015   -0.43859551
-0.010   -0.43862310
-0.005   -0.43865050
0.000   -0.43867770
0.005   -0.43870471
0.015   -0.43875817
0.020   -0.43878462
0.025   -0.43881087
0.050   -0.43893934
0.075   -0.43906317
0.100   -0.43918239
0.150   -0.43940726
0.200   -0.43961432
0.250   -0.43980388
0.300   -0.43997624
0.350   -0.44013163
0.400   -0.44027027
0.450   -0.44039232
0.500   -0.44049793
0.550   -0.44058721
0.600   -0.44066023
0.650   -0.44071707
0.700   -0.44075774
0.750   -0.44078227
0.800   -0.44079064
0.850   -0.44078283
0.900   -0.44075881
0.950   -0.44071851
1.000   -0.44066188
1.050   -0.44058883
1.100   -0.44049928
1.150   -0.44039315
1.200   -0.44027033
1.250   -0.44013074



==> anc/Data/Supplementary/Data_FigS3_a/rb3_Doublet-B1-states_Q3Scan_Q1FixedToDoubletGroundState.txt <==
##########
## 1D Q3-scans with Q2=0 and Q1 fixed to the doublet ground state
## configuration for the doublet B1-states. The ab-initio data have been
## computed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI for
## details) in C2v symmetry.
## Given are total energies while interaction energies relative to the
## Rb+Rb+Rb asymptote are plotted, given as -0.460381675062 H.
##########
#Q1[ANG] #1^2B1[H]     #2^2B1[H]     #3^2B1[H]     #4^2B1[H]
-1.250   -0.46825250   -0.44517768   -0.42331272   -0.41754833
-1.200   -0.46933419   -0.44603087   -0.42412082   -0.41832779
-1.150   -0.47037467   -0.44683781   -0.42488288   -0.41906251
-1.100   -0.47137466   -0.44759931   -0.42559972   -0.41975359
-1.050   -0.47233495   -0.44831627   -0.42627232   -0.42040219
-1.000   -0.47325640   -0.44898967   -0.42690172   -0.42100956
-0.950   -0.47413992   -0.44962054   -0.42748907   -0.42157698
-0.900   -0.47498648   -0.45020992   -0.42803555   -0.42210574
-0.850   -0.47579708   -0.45075893   -0.42854241   -0.42259713
-0.800   -0.47657273   -0.45126866   -0.42901090   -0.42305244
-0.750   -0.47731444   -0.45174023   -0.42944233   -0.42347289
-0.700   -0.47802325   -0.45217475   -0.42983797   -0.42385968
-0.650   -0.47870015   -0.45257332   -0.43019911   -0.42421392
-0.600   -0.47934615   -0.45293703   -0.43052705   -0.42453669
-0.550   -0.47996222   -0.45326694   -0.43082305   -0.42482899
-0.500   -0.48054930   -0.45356408   -0.43108837   -0.42509176
-0.450   -0.48110831   -0.45382949   -0.43132431   -0.42532585
-0.400   -0.48164012   -0.45406413   -0.43153220   -0.42553204
-0.350   -0.48214556   -0.45426902   -0.43171382   -0.42571086
-0.300   -0.48262537   -0.45444547   -0.43186978   -0.42586266
-0.250   -0.48308038   -0.45459337   -0.43199634   -0.42599065
-0.200   -0.48351129   -0.45471390   -0.43209877   -0.42609395
-0.150   -0.48391877   -0.45480790   -0.43217781   -0.42617317
-0.100   -0.48430344   -0.45487612   -0.43223418   -0.42622898
-0.075   -0.48448740   -0.45490079   -0.43225409   -0.42624832
-0.050   -0.48466587   -0.45491927   -0.43226861   -0.42626206
-0.025   -0.48483891   -0.45493166   -0.43227781   -0.42627030
-0.020   -0.48487287   -0.45493341   -0.43227902   -0.42627130
-0.015   -0.48490662   -0.45493492   -0.43228002   -0.42627208
-0.010   -0.48494015   -0.45493619   -0.43228081   -0.42627264
-0.005   -0.48497348   -0.45493722   -0.43228140   -0.42627300
0.000   -0.48500659   -0.45493801   -0.43228178   -0.42627314
0.005   -0.48503948   -0.45493857   -0.43228196   -0.42627306
0.015   -0.48510464   -0.45493897   -0.43228169   -0.42627229
0.020   -0.48513690   -0.45493882   -0.43228125   -0.42627158
0.025   -0.48516896   -0.45493843   -0.43228061   -0.42627067
0.050   -0.48532608   -0.45493297   -0.43227436   -0.42626301
0.075   -0.48547801   -0.45492171   -0.43226311   -0.42625028
0.100   -0.48562479   -0.45490472   -0.43224693   -0.42623261
0.150   -0.48590313   -0.45485381   -0.43220006   -0.42618302
0.200   -0.48616146   -0.45478076   -0.43213424   -0.42611565
0.250   -0.48640009   -0.45468604   -0.43204992   -0.42603229
0.300   -0.48661932   -0.45457010   -0.43194748   -0.42593525
0.350   -0.48681939   -0.45443335   -0.43182728   -0.42582743
0.400   -0.48700051   -0.45427617   -0.43168958   -0.42571212
0.450   -0.48716286   -0.45409892   -0.43153462   -0.42559247
0.500   -0.48730659   -0.45390193   -0.43136258   -0.42547058
0.550   -0.48743182   -0.45368551   -0.43117358   -0.42534695
0.600   -0.48753863   -0.45344992   -0.43096771   -0.42522050
0.650   -0.48762709   -0.45319544   -0.43074500   -0.42386403
0.700   -0.48769722   -0.45292230   -0.43050544   -0.42420005
0.750   -0.48774904   -0.45263072   -0.43024899   -0.42342921
0.800   -0.48778254   -0.45232091   -0.42997556   -0.42290056
0.850   -0.48779768   -0.45199306   -0.42968504   -0.42276564
0.900   -0.48779442   -0.45164735   -0.42937730   -0.42239839
0.950   -0.48777268   -0.45128396   -0.42905216   -0.42201857
1.000   -0.48773239   -0.45090305   -0.42870945   -0.42161392
1.050   -0.48767345   -0.45050478   -0.42834898   -0.42118967
1.100   -0.48759575   -0.45008930   -0.42797053   -0.42074629
1.150   -0.48749917   -0.44965677   -0.42757390   -0.42198438
1.200   -0.48738358   -0.44920735   -0.42715888   -0.41980371
1.250   -0.48724885   -0.44874119   -0.42672528   -0.41930527


==> anc/Data/Supplementary/Data_FigS3_a/rb3_Doublet-B2-states_Q3Scan_Q1FixedToDoubletGroundState.txt <==
##########
## 1D Q3-scans with Q2=0 and Q1 fixed to the doublet ground state
## configuration for the doublet B2-states. The ab-initio data have been
## computed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI for
## details) in C2v symmetry.
## Given are total energies while interaction energies relative to the
## Rb+Rb+Rb asymptote are plotted, given as -0.460381675062 H.
##########
#Q3[ANG] #1^2B2[H]     #2^2B2[H]
-1.250   -0.45467852   -0.43656608
-1.200   -0.45543407   -0.43711377
-1.150   -0.45614361   -0.43761197
-1.100   -0.45680838   -0.43806200
-1.050   -0.45742964   -0.43846528
-1.000   -0.45800874   -0.43882326
-0.950   -0.45854706   -0.43913741
-0.900   -0.45904600   -0.43940925
-0.850   -0.45950696   -0.43964026
-0.800   -0.45993139   -0.43983197
-0.750   -0.46032069   -0.43998585
-0.700   -0.46067625   -0.44010336
-0.650   -0.46099947   -0.44018595
-0.600   -0.46129168   -0.44023502
-0.550   -0.46155420   -0.44025191
-0.500   -0.46178831   -0.44023796
-0.450   -0.46199523   -0.44019444
-0.400   -0.46217615   -0.44012255
-0.350   -0.46233219   -0.44002348
-0.300   -0.46246443   -0.43989834
-0.250   -0.46257390   -0.43974820
-0.200   -0.46266156   -0.43957407
-0.150   -0.46272832   -0.43937693
-0.100   -0.46277505   -0.43915767
-0.075   -0.46279115   -0.43904002
-0.050   -0.46280253   -0.43891716
-0.025   -0.46280929   -0.43878919
-0.020   -0.46281010   -0.43876300
-0.015   -0.46281072   -0.43873660
-0.010   -0.46281117   -0.43871000
-0.005   -0.46281143   -0.43868321
0.000   -0.46281152   -0.43865621
0.005   -0.46281142   -0.43862902
0.015   -0.46281071   -0.43857406
0.020   -0.46281009   -0.43854628
0.025   -0.46280929   -0.43851832
0.050   -0.46280269   -0.43837559
0.075   -0.46279179   -0.43822812
0.100   -0.46277668   -0.43807600
0.150   -0.46273407   -0.43775812
0.200   -0.46267539   -0.43742256
0.250   -0.46260110   -0.43706990
0.300   -0.46251163   -0.43670068
0.350   -0.46240737   -0.43631539
0.400   -0.46228862   -0.43591448
0.450   -0.46215568   -0.43549836
0.500   -0.46200879   -0.43506740
0.550   -0.46184814   -0.43462195
0.600   -0.46167388   -0.43416231
0.650   -0.46148614   -0.43368874
0.700   -0.46128499   -0.43320148
0.750   -0.46107048   -0.43270074
0.800   -0.46084262   -0.43218670
0.850   -0.46060139   -0.43165951
0.900   -0.46034676   -0.43111930
0.950   -0.46007863   -0.43056617
1.000   -0.45979692   -0.43000020
1.050   -0.45950150   -0.42942147
1.100   -0.45919223   -0.42883003
1.150   -0.45886895   -0.42822591
1.200   -0.45853147   -0.42760915
1.250   -0.45817961   -0.42697976


==> anc/Data/Supplementary/Data_FigS3_b/README <==
For generating the Plot shown in Fig. S3 (b) one will need the files given in
this directory. The content of each file is commented in the files
themselves. All states are splitted in files according to their IRREPs


==> anc/Data/Supplementary/Data_FigS3_b/rb3_Quartet-A1-states_TrueQ3Scan_Q1FixedToQuartetGroundState.txt <==
##########
## 1D Q3-scans with Q2=0 and Q1 fixed to the quartet ground state
## configuration for the quartet A1-states. The ab-initio data have been
## computed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI for
## details) in C2v symmetry.
## Given are total energies while interaction energies relative to the
## Rb+Rb+Rb asymptote are plotted, given as -0.460381675062 H.
##########
#Q3[ANG] #1^4A1[H]     #2^4A1[H]     #3^4A1[H]     #4^4A1[H]
-1.250   -0.43688844   -0.41950242   -0.40542853   -0.40162772
-1.200   -0.43668883   -0.41999043   -0.40598158   -0.40165135
-1.150   -0.43645903   -0.42044536   -0.40652058   -0.40164316
-1.100   -0.43620045   -0.42086875   -0.40704471   -0.40160542
-1.050   -0.43591446   -0.42126214   -0.40755335   -0.40154028
-1.000   -0.43560245   -0.42162709   -0.40804601   -0.40144988
-0.950   -0.43526576   -0.42196518   -0.40852228   -0.40133636
-0.900   -0.43490573   -0.42227796   -0.40898175   -0.40120185
-0.850   -0.43452369   -0.42256699   -0.40942401   -0.40104857
-0.800   -0.43412097   -0.42283382   -0.40984859   -0.40087874
-0.750   -0.43369881   -0.42307973   -0.41025489   -0.40069425
-0.700   -0.43325862   -0.42330678   -0.41064237   -0.40049797
-0.650   -0.43280173   -0.42351628   -0.41101031   -0.40029174
-0.600   -0.43232951   -0.42370975   -0.41135787   -0.40007756
-0.550   -0.43184336   -0.42388868   -0.41168409   -0.39985734
-0.500   -0.43134474   -0.42405457   -0.41198787   -0.39963293
-0.450   -0.43083515   -0.42420887   -0.41226799   -0.39940628
-0.400   -0.43031620   -0.42435302   -0.41252311   -0.39917963
-0.350   -0.42978964   -0.42448833   -0.41275181   -0.39895567
-0.300   -0.42925736   -0.42461603   -0.41295256   -0.39873779
-0.250   -0.42872154   -0.42473712   -0.41312369   -0.39853012
-0.200   -0.42818477   -0.42485223   -0.41326341   -0.39833752
-0.150   -0.42765039   -0.42496123   -0.41336987   -0.39816543
-0.100   -0.42712352   -0.42506212   -0.41344120   -0.39801930
-0.075   -0.42686576   -0.42510752   -0.41346291   -0.39795802
-0.050   -0.42661467   -0.42514724   -0.41347489   -0.39790588
-0.025   -0.42637449   -0.42517746   -0.41347692   -0.39786346
-0.020   -0.42632838   -0.42518178   -0.41347611   -0.39785618
-0.015   -0.42628311   -0.42518535   -0.41347490   -0.39784932
-0.010   -0.42623877   -0.42518805   -0.41347327   -0.39784288
-0.005   -0.42619550   -0.42518977   -0.41347122   -0.39783685
0.000   -0.42615343   -0.42519037   -0.41346876   -0.39783124
0.005   -0.42611272   -0.42518971   -0.41346589   -0.39782605
0.015   -0.42603607   -0.42518388   -0.41345887   -0.39781696
0.020   -0.42600052   -0.42517833   -0.41345473   -0.39781306
0.025   -0.42596709   -0.42517076   -0.41345017   -0.39780958
0.050   -0.42583784   -0.42509659   -0.41342091   -0.39779872
0.075   -0.42577604   -0.42495785   -0.41338075   -0.39779873
0.100   -0.42576566   -0.42477089   -0.41332949   -0.39780956
0.150   -0.42581956   -0.42433311   -0.41319292   -0.39786278
0.200   -0.42591253   -0.42387234   -0.41300995   -0.39795543
0.250   -0.42602058   -0.42341417   -0.41277992   -0.39808314
0.300   -0.42613585   -0.42296729   -0.41250311   -0.39824013
0.350   -0.42625520   -0.42253520   -0.41217870   -0.39842534
0.400   -0.42637775   -0.42211923   -0.41180657   -0.39863661
0.450   -0.42650202   -0.42171977   -0.41138925   -0.39886697
0.500   -0.42662689   -0.42133636   -0.41092929   -0.39911211
0.550   -0.42675141   -0.42096796   -0.41042961   -0.39936867
0.600   -0.42687466   -0.42061315   -0.40989358   -0.39963368
0.650   -0.42699580   -0.42027027   -0.40932497   -0.39990429
0.700   -0.42711399   -0.41993757   -0.40872797   -0.40017758
0.750   -0.42722842   -0.41961327   -0.40810729   -0.40045029
0.800   -0.42733832   -0.41929573   -0.40746849   -0.40071843
0.850   -0.42744292   -0.41898339   -0.40681866   -0.40097652
0.900   -0.42754152   -0.41867487   -0.40616784   -0.40121615
0.950   -0.42763341   -0.41836897   -0.40553204   -0.40142299
1.000   -0.42771793   -0.41806468   -0.40493941   -0.40157065
1.050   -0.42779448   -0.41776112   -0.40443985   -0.40161115
1.100   -0.42786245   -0.41745762   -0.40410328   -0.40147678
1.150   -0.42792128   -0.41715364   -0.40396917   -0.40113074
1.200   -0.42797046   -0.41684879   -0.40399884   -0.40061509
1.250   -0.42800950   -0.41654282   -0.40412475   -0.40000188


==> anc/Data/Supplementary/Data_FigS3_b/rb3_Quartet-A2-states_TrueQ3Scan_Q1FixedToQuartetGroundState.txt <==
##########
## 1D Q3-scans with Q2=0 and Q1 fixed to the quartet ground state
## configuration for the quartet A2-states. The ab-initio data have been
## computed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI for
## details) in C2v symmetry.
## Given are total energies while interaction energies relative to the
## Rb+Rb+Rb asymptote are plotted, given as -0.460381675062 H.
##########
#Q3[ANG] #1^4A2[H]     #2^4A2[H]     #3^4A2[H]
-1.250   -0.42196333   -0.40596025   -0.39689483
-1.200   -0.42266216   -0.40625429   -0.39732999
-1.150   -0.42334254   -0.40651969   -0.39774426
-1.100   -0.42400525   -0.40675786   -0.39813840
-1.050   -0.42465107   -0.40697020   -0.39851313
-1.000   -0.42528071   -0.40715810   -0.39886906
-0.950   -0.42589486   -0.40732294   -0.39920679
-0.900   -0.42649418   -0.40746609   -0.39952680
-0.850   -0.42707927   -0.40758893   -0.39982953
-0.800   -0.42765071   -0.40769282   -0.40011533
-0.750   -0.42820903   -0.40777911   -0.40038449
-0.700   -0.42875475   -0.40784918   -0.40063720
-0.650   -0.42928832   -0.40790438   -0.40087361
-0.600   -0.42981018   -0.40794608   -0.40109376
-0.550   -0.43032074   -0.40797564   -0.40129762
-0.500   -0.43082036   -0.40799445   -0.40148510
-0.450   -0.43130939   -0.40800388   -0.40165603
-0.400   -0.43178814   -0.40800529   -0.40181016
-0.350   -0.43225689   -0.40800006   -0.40194722
-0.300   -0.43271589   -0.40798950   -0.40206686
-0.250   -0.43316538   -0.40797494   -0.40216875
-0.200   -0.43360557   -0.40795760   -0.40225252
-0.150   -0.43403664   -0.40793865   -0.40231784
-0.100   -0.43445875   -0.40791914   -0.40236444
-0.075   -0.43466649   -0.40790947   -0.40238065
-0.050   -0.43487205   -0.40789999   -0.40239212
-0.025   -0.43507542   -0.40789079   -0.40239883
-0.020   -0.43511584   -0.40788899   -0.40239960
-0.015   -0.43515617   -0.40788721   -0.40240018
-0.010   -0.43519641   -0.40788544   -0.40240058
-0.005   -0.43523657   -0.40788369   -0.40240078
0.000   -0.43527664   -0.40788195   -0.40240079
0.005   -0.43531662   -0.40788024   -0.40240061
0.015   -0.43539633   -0.40787685   -0.40239969
0.020   -0.43543606   -0.40787519   -0.40239894
0.025   -0.43547570   -0.40787355   -0.40239801
0.050   -0.43567263   -0.40786562   -0.40239050
0.075   -0.43586743   -0.40785822   -0.40237830
0.100   -0.43606011   -0.40785138   -0.40236143
0.150   -0.43643913   -0.40783944   -0.40231392
0.200   -0.43680975   -0.40782981   -0.40224846
0.250   -0.43717200   -0.40782234   -0.40216566
0.300   -0.43752590   -0.40781672   -0.40206625
0.350   -0.43787145   -0.40781253   -0.40195104
0.400   -0.43820864   -0.40780926   -0.40182092
0.450   -0.43853745   -0.40780632   -0.40167679
0.500   -0.43885784   -0.40780311   -0.40151957
0.550   -0.43916976   -0.40779897   -0.40135019
0.600   -0.43947316   -0.40779328   -0.40116954
0.650   -0.43976796   -0.40778541   -0.40097848
0.700   -0.44005407   -0.40777475   -0.40077785
0.750   -0.44033142   -0.40776072   -0.40056843
0.800   -0.44059989   -0.40774277   -0.40035100
0.850   -0.44085937   -0.40772038   -0.40012630
0.900   -0.44110974   -0.40769305   -0.39989506
0.950   -0.44135088   -0.40766032   -0.39965803
1.000   -0.44158263   -0.40762177   -0.39941599
1.050   -0.44180485   -0.40757697   -0.39916979
1.100   -0.44201739   -0.40752555   -0.39892040
1.150   -0.44222008   -0.40746714   -0.39866898
1.200   -0.44241274   -0.40740139   -0.39841698
1.250   -0.44259520   -0.40732798   -0.39816628


==> anc/Data/Supplementary/Data_FigS3_b/rb3_Quartet-B1-states_TrueQ3Scan_Q1FixedToQuartetGroundState.txt <==
##########
## 1D Q3-scans with Q2=0 and Q1 fixed to the quartet ground state
## configuration for the quartet B1-states. The ab-initio data have been
## computed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI for
## details) in C2v symmetry.
## Given are total energies while interaction energies relative to the
## Rb+Rb+Rb asymptote are plotted, given as -0.460381675062 H.
##########
#Q3[ANG] #1^4B1[H]     #2^4B1[H]     #3^4B1[H]     #4^4B1[H]     #5^4B1[H]
-1.250   -0.46139424   -0.42289039   -0.41482237   -0.40081754   -0.39386104
-1.200   -0.46182096   -0.42320655   -0.41526026   -0.40178634   -0.39422457
-1.150   -0.46222132   -0.42349352   -0.41568146   -0.40272287   -0.39456323
-1.100   -0.46259628   -0.42375261   -0.41608810   -0.40362654   -0.39487763
-1.050   -0.46294681   -0.42398511   -0.41648243   -0.40449662   -0.39516859
-1.000   -0.46327384   -0.42419231   -0.41686681   -0.40533223   -0.39543713
-0.950   -0.46357828   -0.42437544   -0.41724368   -0.40613229   -0.39568431
-0.900   -0.46386100   -0.42453574   -0.41761562   -0.40689557   -0.39591129
-0.850   -0.46412284   -0.42467441   -0.41798525   -0.40762069   -0.39611925
-0.800   -0.46436462   -0.42479268   -0.41835521   -0.40830617   -0.39630937
-0.750   -0.46458711   -0.42489172   -0.41872811   -0.40895046   -0.39648285
-0.700   -0.46479106   -0.42497275   -0.41910639   -0.40955208   -0.39664086
-0.650   -0.46497719   -0.42503700   -0.41949221   -0.41010969   -0.39678458
-0.600   -0.46514617   -0.42508576   -0.41988729   -0.41062221   -0.39691514
-0.550   -0.46529867   -0.42512042   -0.42029279   -0.41108898   -0.39703369
-0.500   -0.46543531   -0.42514258   -0.42070907   -0.41150977   -0.39714130
-0.450   -0.46555666   -0.42515412   -0.42113557   -0.41188491   -0.39723906
-0.400   -0.46566329   -0.42515754   -0.42157050   -0.41221527   -0.39732799
-0.350   -0.46575573   -0.42515635   -0.42201045   -0.41250218   -0.39740909
-0.300   -0.46583448   -0.42515608   -0.42244955   -0.41274738   -0.39748334
-0.250   -0.46590001   -0.42516609   -0.42287769   -0.41295288   -0.39755169
-0.200   -0.46595276   -0.42520317   -0.42327711   -0.41312086   -0.39761507
-0.150   -0.46599314   -0.42529590   -0.42361808   -0.41325355   -0.39767442
-0.100   -0.46602156   -0.42548040   -0.42386333   -0.41335316   -0.39773069
-0.075   -0.46603139   -0.42561385   -0.42394291   -0.41339121   -0.39775800
-0.050   -0.46603836   -0.42577326   -0.42399511   -0.41342178   -0.39778495
-0.025   -0.46604251   -0.42595479   -0.42402364   -0.41344508   -0.39781171
-0.020   -0.46604301   -0.42599336   -0.42402689   -0.41344889   -0.39781705
-0.015   -0.46604339   -0.42603259   -0.42402940   -0.41345243   -0.39782239
-0.010   -0.46604367   -0.42607246   -0.42403121   -0.41345568   -0.39782774
-0.005   -0.46604383   -0.42611293   -0.42403235   -0.41345866   -0.39783309
0.000   -0.46604389   -0.42615397   -0.42403284   -0.41346137   -0.39783844
0.005   -0.46604383   -0.42619555   -0.42403273   -0.41346380   -0.39784380
0.010   -0.46604367   -0.42623763   -0.42403203   -0.41346596   -0.39784918
0.015   -0.46604340   -0.42628020   -0.42403078   -0.41346785   -0.39785456
0.020   -0.46604302   -0.42632322   -0.42402900   -0.41346948   -0.39785996
0.025   -0.46604253   -0.42636667   -0.42402672   -0.41347084   -0.39786537
0.050   -0.46603846   -0.42658951   -0.42400854   -0.41347372   -0.39789275
0.075   -0.46603173   -0.42681989   -0.42398080   -0.41347021   -0.39792087
0.100   -0.46602236   -0.42705582   -0.42394537   -0.41346048   -0.39795013
0.150   -0.46599586   -0.42753881   -0.42385661   -0.41342309   -0.39801408
0.200   -0.46595920   -0.42803040   -0.42374963   -0.41336286   -0.39809031
0.250   -0.46591260   -0.42852573   -0.42362867   -0.41328095   -0.39818783
0.300   -0.46585627   -0.42902164   -0.42349634   -0.41317839   -0.39831838
0.350   -0.46579039   -0.42951598   -0.42335427   -0.41305609   -0.39849008
0.400   -0.46571512   -0.43000720   -0.42320359   -0.41291486   -0.39869914
0.450   -0.46563060   -0.43049410   -0.42304508   -0.41275544   -0.39893278
0.500   -0.46553697   -0.43097574   -0.42287928   -0.41257847   -0.39917859
0.550   -0.46543433   -0.43145137   -0.42270659   -0.41238454   -0.39942822
0.600   -0.46532277   -0.43192036   -0.42252729   -0.41217420   -0.39967668
0.650   -0.46520236   -0.43238216   -0.42234157   -0.41194794   -0.39992102
0.700   -0.46507316   -0.43283631   -0.42214957   -0.41170621   -0.40015937
0.750   -0.46493522   -0.43328239   -0.42195137   -0.41144946   -0.40039052
0.800   -0.46478856   -0.43372001   -0.42174698   -0.41117807   -0.40061358
0.850   -0.46463319   -0.43414884   -0.42153642   -0.41089247   -0.40082789
0.900   -0.46446912   -0.43456855   -0.42131964   -0.41059303   -0.40103289
0.950   -0.46429631   -0.43497884   -0.42109659   -0.41028016   -0.40122808
1.000   -0.46411475   -0.43537942   -0.42086717   -0.40995425   -0.40141300
1.050   -0.46392439   -0.43577002   -0.42063130   -0.40961576   -0.40158718
1.100   -0.46372517   -0.43615037   -0.42038885   -0.40926516   -0.40175016
1.150   -0.46351702   -0.43652020   -0.42013970   -0.40890299   -0.40190140
1.200   -0.46329985   -0.43687926   -0.41988369   -0.40852991   -0.40204037
1.250   -0.46307358   -0.43722728   -0.41962069   -0.40814671   -0.40216644


==> anc/Data/Supplementary/Data_FigS3_b/rb3_Quartet-B2-states_TrueQ3Scan_Q1FixedToQuartetGroundState.txt <==
##########
## 1D Q3-scans with Q2=0 and Q1 fixed to the quartet ground state
## configuration for the quartet B2-states. The ab-initio data have been
## computed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI for
## details) in C2v symmetry.
## Given are total energies while interaction energies relative to the
## Rb+Rb+Rb asymptote are plotted, given as -0.460381675062 H.
##########
#Q3[ANG] #1^4B2[H]     #2^4B2[H]     #3^4B2[H]
-1.250   -0.44136795   -0.41343574   -0.39782787
-1.200   -0.44135086   -0.41344334   -0.39785594
-1.150   -0.44130717   -0.41341766   -0.39786778
-1.100   -0.44123811   -0.41336015   -0.39786726
-1.050   -0.44114486   -0.41327220   -0.39785940
-1.000   -0.44102858   -0.41315521   -0.39785112
-0.950   -0.44089035   -0.41301056   -0.39785216
-0.900   -0.44073124   -0.41283959   -0.39787656
-0.850   -0.44055223   -0.41264360   -0.39794400
-0.800   -0.44035203   -0.41242017   -0.39808696
-0.750   -0.44013222   -0.41217638   -0.39829874
-0.700   -0.43989703   -0.41191350   -0.39860593
-0.650   -0.43964638   -0.41163214   -0.39899253
-0.600   -0.43938086   -0.41133365   -0.39943525
-0.550   -0.43910109   -0.41101961   -0.39991276
-0.500   -0.43880772   -0.41069188   -0.40040895
-0.450   -0.43850141   -0.41035268   -0.40091231
-0.400   -0.43818279   -0.41000476   -0.40141434
-0.350   -0.43785249   -0.40965166   -0.40190802
-0.300   -0.43751112   -0.40929822   -0.40238652
-0.250   -0.43715925   -0.40895132   -0.40284192
-0.200   -0.43679745   -0.40862112   -0.40326356
-0.150   -0.43642625   -0.40832302   -0.40363602
-0.100   -0.43604615   -0.40807968   -0.40393684
-0.075   -0.43585292   -0.40798771   -0.40405135
-0.050   -0.43565765   -0.40792089   -0.40413666
-0.025   -0.43546040   -0.40788276   -0.40418930
-0.020   -0.43542071   -0.40787882   -0.40419567
-0.015   -0.43538095   -0.40787614   -0.40420063
-0.010   -0.43534111   -0.40787473   -0.40420416
-0.005   -0.43530120   -0.40787460   -0.40420626
0.000   -0.43526121   -0.40787575   -0.40420693
0.005   -0.43522115   -0.40787819   -0.40420617
0.015   -0.43514080   -0.40788688   -0.40420035
0.020   -0.43510052   -0.40789313   -0.40419532
0.025   -0.43506016   -0.40790063   -0.40418889
0.050   -0.43485729   -0.40795631   -0.40413634
0.075   -0.43465266   -0.40804016   -0.40405203
0.100   -0.43444631   -0.40814859   -0.40393967
0.150   -0.43402869   -0.40842358   -0.40364693
0.200   -0.43360483   -0.40875300   -0.40328751
0.250   -0.43317512   -0.40911597   -0.40288365
0.300   -0.43273995   -0.40949863   -0.40245082
0.350   -0.43229968   -0.40989202   -0.40199996
0.400   -0.43185470   -0.41029028   -0.40153937
0.450   -0.43140537   -0.41068948   -0.40107611
0.500   -0.43095207   -0.41108685   -0.40061693
0.550   -0.43049517   -0.41148036   -0.40016898
0.600   -0.43003492   -0.41186841   -0.39974038
0.650   -0.42957127   -0.41225011   -0.39933929
0.700   -0.42910553   -0.41262330   -0.39897599
0.750   -0.42863814   -0.41298742   -0.39866038
0.800   -0.42816973   -0.41334164   -0.39839961
0.850   -0.42770100   -0.41368501   -0.39819643
0.900   -0.42723274   -0.41401645   -0.39804821
0.950   -0.42676591   -0.41433471   -0.39794788
1.000   -0.42630169   -0.41463833   -0.39788617
1.050   -0.42584157   -0.41492560   -0.39785369
1.100   -0.42538738   -0.41519443   -0.39784216
1.150   -0.42494146   -0.41544230   -0.39784480
1.200   -0.42450674   -0.41566606   -0.39785631
1.250   -0.42408687   -0.41586186   -0.39787260


==> anc/Data/Supplementary/Data_FigS5_a/README <==
The idea behind Fig. S5 (a) was to study interactions in the vicinity of the
1^4E'' global minimum, i.e. the 1^4A_2 minimum. This involves analyzing both
quartet and doublet states which are expected to be in close proximity to this
state where both are studied in C2v and Cs symmetry. The files in this
directory are needed to reporduce this Figure. The filenames are
self-explaining and how to handle them is written as comments in those files.


==> anc/Data/Supplementary/Data_FigS5_a/Rb3_ScanVicinity1A2State_Doublets_C2vSymmetry_R1Scan.txt <==
##########
## R1-scan with R2=R3=2.85 ANG fixed in the vicinity of the 1^4A_2 global
## minimum. Calculated are only doublet states which are expected to be in
## close proximity to this minimum. Calculations have been performed using
## MRCI(lcECP+CPP)/UET15 (see Paper+SI for more details) level of theory and
## C2v symmetry.
## Given are total energies while plotted are interaction energies relative to
## the Rb+Rb+Rb asymptote reading -0.460381675062 H
##########
#R1[ANG] #R2[ANG] #R3[ANG] #2^2A1[H] #3^2A1[H]     #2^2B1[H]     #1^2B2[H]     #2^2B2[H]     #1^2A2[H]
0.500   2.85   2.85   -0.43536632   -0.40929860   -0.42209966   -0.43768395   -0.40222242   -0.41997760
0.600   2.85   2.85   -0.44043726   -0.41509728   -0.42694690   -0.44244063   -0.40678328   -0.42436157
0.700   2.85   2.85   -0.44478721   -0.42029633   -0.43127268   -0.44645519   -0.41085295   -0.42814209
0.800   2.85   2.85   -0.44844553   -0.42487242   -0.43511506   -0.44978791   -0.41447308   -0.43134308
0.900   2.85   2.85   -0.45145639   -0.42882853   -0.43850448   -0.45249597   -0.41767085   -0.43399411
1.000   2.85   2.85   -0.45387276   -0.43218989   -0.44146637   -0.45463400   -0.42046190   -0.43612953
1.100   2.85   2.85   -0.45575095   -0.43500375   -0.44402349   -0.45625461   -0.42285861   -0.43778751
1.200   2.85   2.85   -0.45713784   -0.43732448   -0.44619336   -0.45741679   -0.42486355   -0.43900112
1.300   2.85   2.85   -0.45810292   -0.43918365   -0.44801040   -0.45815609   -0.42650826   -0.43982221
1.400   2.85   2.85   -0.45868888   -0.44066220   -0.44949348   -0.45852856   -0.42782081   -0.44028761
1.500   2.85   2.85   -0.45894450   -0.44181991   -0.45066901   -0.45857836   -0.42883230   -0.44043762
1.518   2.85   2.85   -0.45895898   -0.44199845   -0.45085005   -0.45855630   -0.42898488   -0.44043413
1.60   2.85   2.85   -0.45890972   -0.44272615   -0.45156773   -0.45835661   -0.42957623   -0.44032230
1.70   2.85   2.85   -0.45863730   -0.44339086   -0.45221000   -0.45788167   -0.43008135   -0.43995405
1.80   2.85   2.85   -0.45816196   -0.44386481   -0.45262601   -0.45719925   -0.43038030   -0.43937789
1.90   2.85   2.85   -0.45752070   -0.44417211   -0.45284161   -0.45634153   -0.43050229   -0.43862479
2.00   2.85   2.85   -0.45674822   -0.44432852   -0.45288112   -0.45533760   -0.43047437   -0.43772301
2.20   2.85   2.85   -0.45493783   -0.44422114   -0.45251979   -0.45299301   -0.43006554   -0.43557349
2.40   2.85   2.85   -0.45296538   -0.44357164   -0.45169884   -0.45034346   -0.42932505   -0.43310702
2.60   2.85   2.85   -0.45101694   -0.44239226   -0.45054320   -0.44753032   -0.42839028   -0.43046946
2.40   2.85   2.85   -0.45296538   -0.44357164   -0.45169884   -0.45034346   -0.42932505   -0.43310702
2.60   2.85   2.85   -0.45101694   -0.44239226   -0.45054320   -0.44753032   -0.42839028   -0.43046946
2.80   2.85   2.85   -0.44919447   -0.44073917   -0.44914153   -0.44466327   -0.42736471   -0.42777487
2.85   2.85   2.85   -0.44876048   -0.44026579   -0.44876048   -0.44394855   -0.42710334   -0.42710334
3.00   2.85   2.85   -0.44749983   -0.43874203   -0.44755703   -0.44182796   -0.42632169   -0.42511380
3.20   2.85   2.85   -0.44588095   -0.43656676   -0.44583768   -0.43909228   -0.42530717   -0.42255891
3.40   2.85   2.85   -0.44428936   -0.43436199   -0.44402496   -0.43651139   -0.42434228   -0.42016796
3.00   2.85   2.85   -0.44749983   -0.43874203   -0.44755703   -0.44182796   -0.42632169   -0.42511380
3.20   2.85   2.85   -0.44588095   -0.43656676   -0.44583768   -0.43909228   -0.42530717   -0.42255891
3.40   2.85   2.85   -0.44428936   -0.43436199   -0.44402496   -0.43651139   -0.42434228   -0.42016796
3.60   2.85   2.85   -0.44270155   -0.43223799   -0.44216078   -0.43413175   -0.42342714   -0.41798583
3.80   2.85   2.85   -0.44111509   -0.43026767   -0.44029062   -0.43199363   -0.42254597   -0.41604533
4.00   2.85   2.85   -0.43953955   -0.42849135   -0.43846324   -0.43013060   -0.42167429   -0.41436746
4.20   2.85   2.85   -0.43798957   -0.42692102   -0.43672807   -0.42856455   -0.42078901   -0.41296179
4.40   2.85   2.85   -0.43648090   -0.42554697   -0.43513119   -0.42729719   -0.41988043   -0.41182670
4.60   2.85   2.85   -0.43502839   -0.42434736   -0.43371001   -0.42630492   -0.41895941   -0.41094718
4.80   2.85   2.85   -0.43364518   -0.42329745   -0.43248753   -0.42554430   -0.41805305   -0.41029049
5.00   2.85   2.85   -0.43234241   -0.42237510   -0.43146838   -0.42496541   -0.41719213   -0.40980863


==> anc/Data/Supplementary/Data_FigS5_a/Rb3_ScanVicinity1A2State_Quartets_C2vSymmetry_R1Scan.txt <==
##########
## R1-scan with R2=R3=2.85 ANG fixed in the vicinity of the 1^4A_2 global
## minimum. Calculated are only quartet states which are expected to be in
## close proximity to this minimum. Calculations have been performed using
## MRCI(lcECP+CPP)/UET15 (see Paper+SI for more details) level of theory and
## C2v symmetry.
## Given are total energies while plotted are interaction energies relative to
## the Rb+Rb+Rb asymptote reading -0.460381675062 H
##########
#R1[ANG] #R2[ANG] #R3[ANG] #1^4A1[H]     #2^4A1[H]     #2^4B1[H]     #3^4B1[H]     #1^4B2[H]     #1^4A2[H]
0.500   2.85   2.85   -0.39545821   -0.37882296   -0.40902151   -0.37886648   -0.39864705   -0.42150441
0.600   2.85   2.85   -0.39997168   -0.38430709   -0.41460212   -0.38344158   -0.40382026   -0.42651493
0.700   2.85   2.85   -0.40413679   -0.38923501   -0.41950644   -0.38829127   -0.40825974   -0.43083256
0.800   2.85   2.85   -0.40793320   -0.39367652   -0.42372164   -0.39341763   -0.41208734   -0.43448591
0.900   2.85   2.85   -0.41135428   -0.39767991   -0.42725230   -0.39820832   -0.41539701   -0.43750971
1.000   2.85   2.85   -0.41440048   -0.40127809   -0.43012171   -0.40250204   -0.41826006   -0.43994431
1.100   2.85   2.85   -0.41707573   -0.40449171   -0.43236968   -0.40627847   -0.42073118   -0.44183423
1.200   2.85   2.85   -0.41938681   -0.40733623   -0.43404803   -0.40955507   -0.42285355   -0.44322684
1.300   2.85   2.85   -0.42134441   -0.40982918   -0.43521522   -0.41236453   -0.42466268   -0.44417052
1.400   2.85   2.85   -0.42296383   -0.41199400   -0.43593145   -0.41474589   -0.42618917   -0.44471318
1.500   2.85   2.85   -0.42426508   -0.41385961   -0.43625520   -0.41673995   -0.42746044   -0.44490109
1.518   2.85   2.85   -0.42446731   -0.41416608   -0.43627609   -0.41706087   -0.42766413   -0.44490066
1.600   2.85   2.85   -0.42527217   -0.41545786   -0.43624123   -0.41838673   -0.42850165   -0.44477803
1.700   2.85   2.85   -0.42601211   -0.41682126   -0.43593967   -0.41972397   -0.42933628   -0.44438487
1.800   2.85   2.85   -0.42651367   -0.41798134   -0.43539578   -0.42078642   -0.42998629   -0.44375925
1.900   2.85   2.85   -0.42680644   -0.41896770   -0.43465025   -0.42160549   -0.43047217   -0.44293553
2.000   2.85   2.85   -0.42691995   -0.41980761   -0.43373967   -0.42220945   -0.43081280   -0.44194472
2.200   2.85   2.85   -0.42672409   -0.42114109   -0.43155164   -0.42287679   -0.43112215   -0.43956056
2.400   2.85   2.85   -0.42614436   -0.42214833   -0.42906417   -0.42292358   -0.43106599   -0.43682297
2.600   2.85   2.85   -0.42537672   -0.42292577   -0.42649402   -0.42246783   -0.43074182   -0.43387648
2.800   2.85   2.85   -0.42462877   -0.42346453   -0.42407636   -0.42156146   -0.43022809   -0.43084060
2.850   2.85   2.85   -0.42449377   -0.42352898   -0.42352898   -0.42126104   -0.43007961   -0.43007960
3.000   2.85   2.85   -0.42441798   -0.42336984   -0.42207875   -0.42018730   -0.42960247   -0.42781514
3.200   2.85   2.85   -0.42469870   -0.42274505   -0.42050210   -0.41854363   -0.42892588   -0.42487096
3.400   2.85   2.85   -0.42496788   -0.42211436   -0.41908014   -0.41699264   -0.42824023   -0.42207465
3.600   2.85   2.85   -0.42516045   -0.42154693   -0.41770970   -0.41561336   -0.42757638   -0.41947658
3.800   2.85   2.85   -0.42527628   -0.42104412   -0.41640908   -0.41432381   -0.42695472   -0.41711556
4.000   2.85   2.85   -0.42532528   -0.42059911   -0.41522362   -0.41303883   -0.42638719   -0.41501832
4.200   2.85   2.85   -0.42531843   -0.42020501   -0.41417052   -0.41172501   -0.42587919   -0.41319535
4.400   2.85   2.85   -0.42526638   -0.41985605   -0.41323690   -0.41039840   -0.42543055   -0.41164249
4.600   2.85   2.85   -0.42517969   -0.41954716   -0.41239888   -0.40909780   -0.42503885   -0.41034170
4.800   2.85   2.85   -0.42506734   -0.41927406   -0.41163637   -0.40785849   -0.42469973   -0.40926453
5.000   2.85   2.85   -0.42493695   -0.41903295   -0.41093650   -0.40670695   -0.42440791   -0.40837796


==> anc/Data/Supplementary/Data_FigS5_a/Rb3_ScanVicinity1A2State_Quartets_CsSymmetry_1.txt <==
############
## R1-scan with R2=2.85 ANG, R3=2.8 ANG, i.e. slightly Cs distorted and in
## close proximity to the 1^4A_2 global minimum. Calculated are only those
## quartet states which are expected to be in close proximity to this
## minimum. Calculations have been performed using MRCI(lcECP+CPP)/UET15 (see
## Paper+SI for details) level of theory and Cs symmetry.
## Given are total energies while plotted are interaction energies relative to
## the Rb+Rb+Rb asymptote reading -0.460381675062 H
############
#R1[ANG] #R2[ANG] #R3[ANG] #2^4A'[H] #3^3A'[H]	  #4^4A'[H]	#5^4A'[H]	#1^4A''[H] #2^4A''[H]	
1.000   2.85    2.8   -0.42922027   -0.41361286   -0.40166166   -0.40057267   -0.43944456   -0.41824586
1.100   2.85    2.8   -0.43160623   -0.41637933   -0.40556061   -0.40388575   -0.44145335   -0.42079660
1.200   2.85    2.8   -0.43341096   -0.41877629   -0.40895534   -0.40682679   -0.44295341   -0.42299096
1.300   2.85    2.8   -0.43469153   -0.42081368   -0.41187491   -0.40941059   -0.44399180   -0.42486512
1.400   2.85    2.8   -0.43550847   -0.42250860   -0.41435743   -0.41166337   -0.44461952   -0.42645077
1.500   2.85    2.8   -0.43592056   -0.42387985   -0.41644359   -0.41361088   -0.44488215   -0.42777517
1.518   2.85    2.8   -0.43595610   -0.42409407   -0.41678014   -0.41393138   -0.44489411   -0.42798782
1.600   2.85    2.8   -0.43598338   -0.42495112   -0.41817374   -0.41528433   -0.44482398   -0.42886375
1.700   2.85    2.8   -0.43574806   -0.42574931   -0.41958627   -0.41671635   -0.44448660   -0.42974020
1.800   2.85    2.8   -0.43526096   -0.42630320   -0.42071669   -0.41793894   -0.44390844   -0.43042681
1.900   2.85    2.8   -0.43456649   -0.42664647   -0.42160315   -0.41898360   -0.44311636   -0.43095057
2.000   2.85    2.8   -0.43369708   -0.42680102   -0.42226468   -0.41987618   -0.44215828   -0.43131709
2.100   2.85    2.8   -0.43268904   -0.42680039   -0.42272791   -0.42064273   -0.44105635   -0.43155055
2.200   2.85    2.8   -0.43157363   -0.42667216   -0.42301795   -0.42130491   -0.43983609   -0.43167036
2.300   2.85    2.8   -0.43037987   -0.42644251   -0.42315603   -0.42187978   -0.43852088   -0.43169276
2.400   2.85    2.8   -0.42913587   -0.42613596   -0.42316409   -0.42237579   -0.43713180   -0.43163171
2.500   2.85    2.8   -0.42787106   -0.42577450   -0.42310779   -0.42274952   -0.43568806   -0.43149999
3.000   2.85    2.8   -0.42473394   -0.42366637   -0.42218185   -0.42047670   -0.43024417   -0.42807821
3.500   2.85    2.8   -0.42554959   -0.42201764   -0.41862412   -0.41656560   -0.42851798   -0.42097668
4.000   2.85    2.8   -0.42584387   -0.42078262   -0.41537523   -0.41342863   -0.42698199   -0.41517397
4.500   2.85    2.8   -0.42576219   -0.41987205   -0.41289069   -0.41016407   -0.42580432   -0.41105077
5.000   2.85    2.8   -0.42547952   -0.41920027   -0.41099977   -0.40707944   -0.42497114   -0.40842258


==> anc/Data/Supplementary/Data_FigS5_a/Rb3_ScanVicinity1A2State_Quartets_CsSymmetry_2.txt <==
############
## R1-scan with R2=2.85 ANG, R3=2.55 ANG, i.e. slightly Cs distorted and in
## close proximity to the 1^4A_2 global minimum. Calculated are only those
## quartet states which are expected to be in close proximity to this
## minimum. Calculations have been performed using MRCI(lcECP+CPP)/UET15 (see
## Paper+SI for details) level of theory and Cs symmetry.
## Given are total energies while plotted are interaction energies relative to
## the Rb+Rb+Rb asymptote reading -0.460381675062 H
############
#R1[ANG] #R2[ANG] #R3[ANG] #2^4A'[H] #3^4A'[H]	  #4^4A'[H]	#5^4A'[H]     #1^4A''[H]   #2^4A''[H]
1.000   2.85   2.55   -0.42373377   -0.40890399   -0.39664140   -0.39605586   -0.43598169   -0.41737187
1.100   2.85   2.55   -0.42687248   -0.41217168   -0.40106331   -0.39991780   -0.43865603   -0.42037345
1.200   2.85   2.55   -0.42938951   -0.41504901   -0.40503008   -0.40338887   -0.44077474   -0.42297615
1.300   2.85   2.55   -0.43133028   -0.41754481   -0.40851773   -0.40648933   -0.44238186   -0.42522020
1.400   2.85   2.55   -0.43274888   -0.41967194   -0.41154285   -0.40923347   -0.44352389   -0.42713901
1.500   2.85   2.55   -0.43370344   -0.42144717   -0.41413728   -0.41163915   -0.44424740   -0.42876153
1.518   2.85   2.55   -0.43383040   -0.42173115   -0.41456120   -0.41203869   -0.44433696   -0.42902429
1.600   2.85   2.55   -0.43425141   -0.42289372   -0.41633684   -0.41373634   -0.44460031   -0.43011480
1.700   2.85   2.55   -0.43444886   -0.42403644   -0.41818027   -0.41555368   -0.44462741   -0.43122282
1.800   2.85   2.55   -0.43434810   -0.42490315   -0.41970529   -0.41712277   -0.44437149   -0.43210833
1.900   2.85   2.55   -0.43399781   -0.42552274   -0.42094836   -0.41847397   -0.44387271   -0.43279250
2.000   2.85   2.55   -0.43344338   -0.42592373   -0.42194491   -0.41963415   -0.44316878   -0.43329464
2.100   2.85   2.55   -0.43272798   -0.42613268   -0.42273075   -0.42062399   -0.44229541   -0.43363173
2.200   2.85   2.55   -0.43189401   -0.42617232   -0.42334490   -0.42145441   -0.44128712   -0.43381754
2.300   2.85   2.55   -0.43098689   -0.42606205   -0.42384225   -0.42212176   -0.44016872   -0.43385421
2.400   2.85   2.55   -0.43005233   -0.42580548   -0.42425494   -0.42260800   -0.43900153   -0.43375520
2.500   2.85   2.55   -0.42914816   -0.42541935   -0.42461890   -0.42289717   -0.43782424   -0.43350165
3.000   2.85   2.55   -0.42720944   -0.42519612   -0.42223184   -0.42130001   -0.43382428   -0.42892219
3.500   2.85   2.55   -0.42813485   -0.42321588   -0.41982760   -0.41742927   -0.43173666   -0.42199024
4.000   2.85   2.55   -0.42853117   -0.42173269   -0.41647963   -0.41477367   -0.43002561   -0.41595902
4.500   2.85   2.55   -0.42849553   -0.42069410   -0.41331794   -0.41215123   -0.42872855   -0.41153706
5.000   2.85   2.55   -0.42822885   -0.41994766   -0.41126458   -0.40896484   -0.42781657   -0.40867319


==> anc/Data/Supplementary/Data_FigS5_a/Rb3_ScanVicinityQuartet1A2State_Doublets_CsSymmetry_1.txt <==
############
## R1-scan with R2=2.85 ANG, R3=2.8 ANG, i.e. slightly Cs distorted and in
## close proximity to the 1^4A_2 global minimum. Calculated are only those
## doublet states which are expected to be in close proximity to this
## minimum. Calculations have been performed using MRCI(lcECP+CPP)/UET15 (see
## Paper+SI for details) level of theory and Cs symmetry.
## Given are total energies while plotted are interaction energies relative to
## the Rb+Rb+Rb asymptote reading -0.460381675062 H
############
#R1[A]	#R2[A]	#R3[A] #3^2A'[H]    #4^2A'[H]	  #5^2A'[H]	#1^2A''[H]    #2^2A''[H]   #3^2A''[H]
1.000   2.85    2.8   -0.45323273   -0.44095200   -0.43147168   -0.45453797   -0.43572767   -0.42027345
1.100   2.85    2.8   -0.45523500   -0.44361087   -0.43443682   -0.45627704   -0.43749500   -0.42276131
1.200   2.85    2.8   -0.45674144   -0.44588170   -0.43689165   -0.45753930   -0.43881529   -0.42486035
1.300   2.85    2.8   -0.45780543   -0.44778716   -0.43889254   -0.45837535   -0.43972919   -0.42659184
1.400   2.85    2.8   -0.45847854   -0.44935163   -0.44050109   -0.45883292   -0.44027735   -0.42798302
1.500   2.85    2.8   -0.45881013   -0.45060134   -0.44177672   -0.45895717   -0.44050009   -0.42906467
1.518   2.85    2.8   -0.45883718   -0.45079496   -0.44197518   -0.45894746   -0.44050865   -0.42922898
1.600   2.85    2.8   -0.45884668   -0.45156361   -0.44277216   -0.45879055   -0.44043627   -0.42986911
1.700   2.85    2.8   -0.45863175   -0.45226610   -0.44353116   -0.45837242   -0.44012264   -0.43042871
1.800   2.85    2.8   -0.45820609   -0.45273615   -0.44408756   -0.45773893   -0.43959349   -0.43077477
1.900   2.85    2.8   -0.45760787   -0.45300013   -0.44446573   -0.45692302   -0.43888047   -0.43093696
2.000   2.85    2.8   -0.45687298   -0.45308300   -0.44468191   -0.45595450   -0.43801255   -0.43094284
2.100   2.85    2.8   -0.45603531   -0.45300793   -0.44474595   -0.45486022   -0.43701614   -0.43081774
2.200   2.85    2.8   -0.45512685   -0.45279608   -0.44466294   -0.45366422   -0.43591513   -0.43058465
2.500   2.85    2.8   -0.45225950   -0.45151871   -0.44354751   -0.44966877   -0.43219051   -0.42943240
3.000   2.85    2.8   -0.44802996   -0.44792585   -0.43919975   -0.44256350   -0.42692354   -0.42546320
3.500   2.85    2.8   -0.44407019   -0.44357574   -0.43367260   -0.43600241   -0.42444027   -0.41935043
4.000   2.85    2.8   -0.44014577   -0.43895105   -0.42883146   -0.43078082   -0.42219736   -0.41457334
4.500   2.85    2.8   -0.43636033   -0.43485341   -0.42524159   -0.42737509   -0.41991562   -0.41148220
5.000   2.85    2.8   -0.43294846   -0.43187134   -0.42266272   -0.42554052   -0.41765627   -0.40988624


==> anc/Data/Supplementary/Data_FigS5_a/Rb3_ScanVicinityQuartet1A2State_Doublets_CsSymmetry_2.txt <==
############
## R1-scan with R2=2.85 ANG, R3=2.55 ANG, i.e. slightly Cs distorted and in
## close proximity to the 1^4A_2 global minimum. Calculated are only those
## doublet states which are expected to be in close proximity to this
## minimum. Calculations have been performed using MRCI(lcECP+CPP)/UET15 (see
## Paper+SI for details) level of theory and Cs symmetry.
## Given are total energies while plotted are interaction energies relative to
## the Rb+Rb+Rb asymptote reading -0.460381675062 H
############
#R1[A]	#R2[A]	#R3[A] #3^2A'[H]    #4^2A'[H]	  #5^2A'[H]	#1^2A''[H]    #2^2A''[H]   #3^2A''[H]
1.000   2.85   2.55   -0.44897126   -0.43740723   -0.42677201   -0.45296226   -0.43271035   -0.41832561
1.100   2.85   2.55   -0.45167872   -0.44061878   -0.43059393   -0.45537300   -0.43511291   -0.42134834
1.200   2.85   2.55   -0.45383267   -0.44341751   -0.43386666   -0.45724976   -0.43702334   -0.42396320
1.300   2.85   2.55   -0.45548566   -0.44582265   -0.43663794   -0.45864229   -0.43848015   -0.42618195
1.400   2.85   2.55   -0.45668988   -0.44785530   -0.43895691   -0.45960065   -0.43952367   -0.42802413
1.500   2.85   2.55   -0.45749535   -0.44953864   -0.44087537   -0.46017184   -0.44019314   -0.42951517
1.518   2.85   2.55   -0.45760185   -0.44980651   -0.44118217   -0.46023700   -0.44027699   -0.42974851
1.600   2.85   2.55   -0.45795182   -0.45089868   -0.44244390   -0.46040035   -0.44052832   -0.43068480
1.700   2.85   2.55   -0.45810742   -0.45196338   -0.44370592   -0.46032859   -0.44056849   -0.43156487
1.800   2.85   2.55   -0.45800812   -0.45276159   -0.44469678   -0.45999636   -0.44035142   -0.43218744
1.900   2.85   2.55   -0.45769767   -0.45332206   -0.44544388   -0.45944044   -0.43991284   -0.43258352
2.000   2.85   2.55   -0.45721785   -0.45367276   -0.44596738   -0.45869448   -0.43928640   -0.43278212
2.100   2.85   2.55   -0.45660869   -0.45384022   -0.44628104   -0.45778902   -0.43850376   -0.43280952
2.200   2.85   2.55   -0.45590848   -0.45384900   -0.44639342   -0.45675160   -0.43759527   -0.43268850
2.300   2.85   2.55   -0.45515341   -0.45372105   -0.44630955   -0.45560692   -0.43659099   -0.43243717
2.400   2.85   2.55   -0.45437711   -0.45347431   -0.44603357   -0.45437703   -0.43552310   -0.43206685
2.500   2.85   2.55   -0.45361367   -0.45311691   -0.44557221   -0.45308156   -0.43443008   -0.43157800
3.000   2.85   2.55   -0.45058080   -0.44974894   -0.44114662   -0.44616492   -0.43014170   -0.42688121
3.500   2.85   2.55   -0.44708195   -0.44571283   -0.43547721   -0.43953262   -0.42735936   -0.42077353
4.000   2.85   2.55   -0.44325002   -0.44126885   -0.43055404   -0.43411260   -0.42494253   -0.41564511
4.500   2.85   2.55   -0.43945871   -0.43707207   -0.42689681   -0.43046492   -0.42251690   -0.41212946
5.000   2.85   2.55   -0.43599542   -0.43382496   -0.42420481   -0.42845653   -0.42009691   -0.41024495


==> anc/Data/Supplementary/Data_FigS5_b/README <==
When studying the intersections in the vicinity of the 1^4E'' global minimum,
i.e. the 1^4A_2 minimum, it was found that the doublet state 3^2A_1 comes
closest to this minimum whith the minimal energetic distance at R2=R3~ 2.65
ANG and R1~1.7 ANG, i.e. for a C2v symmetric configuration.
To reproduce Fig. 5 (b) which illustrates this finding one needs the two files
in this directory. The filenames are self-explaining and how to handle them
ist commented directly within these files.


==> anc/Data/Supplementary/Data_FigS5_b/Rb3_ScanVicinityOfQuartet1A2State_Doublets_C2vSymmetry_R1Scan_R2eqR3eq265.txt <==
##########
## R1-scan with R2=R3=2.65 ANG fixed in the vicinity of the 1^4A_2 global
## minimum. Here it has been found that the 3^2A_1 state comes energetically
## closest to the 1^4A_2 minimum. Calculated are moreover only doublet states
## which are expected to be in close proximity to this minimum. Calculations
## have been performed using MRCI(lcECP+CPP)/UET15 (see Paper+SI for more details) level of theory and
## C2v symmetry.
## Given are total energies while plotted are interaction energies relative to
## the Rb+Rb+Rb asymptote reading -0.460381675062 H
##########
#R1[ANG] #R2[ANG] #R3[ANG] #2^2A1[H]	#3^2A1[H]	 #2^2B1[H]	#1^2B2[H]	#2^2B2[H]	#1^2A2[H]
0.5	2.65	2.65	 -0.42294800	 -0.39644118	 -0.41226168	 -0.42944162	 -0.39527109	 -0.41024412
0.6	2.65	2.65	 -0.42930056	 -0.40291042	 -0.41816063	 -0.43567345	 -0.40083302	 -0.41578986
0.7	2.65	2.65	 -0.43495481	 -0.40923376	 -0.42350791	 -0.44108251	 -0.40587246	 -0.42073401
0.8	2.65	2.65	 -0.43989959	 -0.41514625	 -0.42833731	 -0.44572190	 -0.41042334	 -0.42507302
0.9	2.65	2.65	 -0.44414403	 -0.42051432	 -0.43267544	 -0.44964387	 -0.41451449	 -0.42881547
1.0	2.65	2.65	 -0.44771493	 -0.42528966	 -0.43654379	 -0.45290025	 -0.41816484	 -0.43198007
1.1	2.65	2.65	 -0.45065238	 -0.42946951	 -0.43996109	 -0.45554292	 -0.42138481	 -0.43459392
1.2	2.65	2.65	 -0.45300500	 -0.43307929	 -0.44294556	 -0.45762373	 -0.42418230	 -0.43669063
1.3	2.65	2.65	 -0.45482584	 -0.43616151	 -0.44551674	 -0.45919432	 -0.42656909	 -0.43830843
1.4	2.65	2.65	 -0.45616913	 -0.43876707	 -0.44769650	 -0.46030573	 -0.42856338	 -0.43948807
1.5	2.65	2.65	 -0.45707610	 -0.44095843	 -0.44950463	 -0.46100781	 -0.43018218	 -0.44026602
1.518	2.65	2.65	 -0.45720114	 -0.44130999	 -0.44979420	 -0.46109393	 -0.43043814	 -0.44036837
1.6	2.65	2.65	 -0.45762704	 -0.44276469	 -0.45097905	 -0.46134572	 -0.43147201	 -0.44069613
1.7	2.65	2.65	 -0.45785772	 -0.44423968	 -0.45214295	 -0.46136703	 -0.43246031	 -0.44081315
1.8	2.65	2.65	 -0.45781765	 -0.44542057	 -0.45302520	 -0.46111276	 -0.43318134	 -0.44065607
1.9	2.65	2.65	 -0.45755447	 -0.44633460	 -0.45365484	 -0.46062051	 -0.43366796	 -0.44026025
2.00   2.65   2.65   -0.45711388   -0.44700134   -0.45406031   -0.45992562   -0.43395063   -0.43965813
2.20   2.65   2.65   -0.45588389   -0.44764386   -0.45430610   -0.45805582   -0.43402006   -0.43795907
2.40   2.65   2.65   -0.45448994   -0.44738018   -0.45395557   -0.45572463   -0.43359794   -0.43577691
2.60   2.65   2.65   -0.45320835   -0.44622933   -0.45316585   -0.45310651   -0.43285263   -0.43328571
#2.60   2.65   2.65   -0.49176060   -0.48322300   -0.49168026   -0.48816650   -0.46790769   -0.46839335
2.80   2.65   2.65   -0.45208364   -0.44437365   -0.45206253   -0.45034077   -0.43192009   -0.43063176
2.85   2.65   2.65   -0.45181379   -0.44383499   -0.45174750   -0.44963928   -0.43166993   -0.42995591
3.00   2.65   2.65   -0.45099815   -0.44211293   -0.45072503   -0.44753393   -0.43089890   -0.42792251
3.20   2.65   2.65   -0.44984855   -0.43970013   -0.44921084   -0.44477075   -0.42985764   -0.42524519
3.40   2.65   2.65   -0.44859609   -0.43730365   -0.44756154   -0.44211962   -0.42883654   -0.42267006
3.60   2.65   2.65   -0.44724336   -0.43503412   -0.44581354   -0.43963751   -0.42785058   -0.42025374
3.80   2.65   2.65   -0.44581238   -0.43296312   -0.44400598   -0.43737346   -0.42689417   -0.41804196
4.00   2.65   2.65   -0.44433231   -0.43112648   -0.44218394   -0.43536933   -0.42594816   -0.41607082
4.20   2.65   2.65   -0.44283314   -0.42952360   -0.44039729   -0.43365611   -0.42498995   -0.41436721
4.40   2.65   2.65   -0.44134257   -0.42812630   -0.43869680   -0.43224589   -0.42400633   -0.41294816
4.60   2.65   2.65   -0.43988475   -0.42689652   -0.43712920   -0.43112503   -0.42300340   -0.41181814
4.80   2.65   2.65   -0.43847998   -0.42580049   -0.43573159   -0.43025643   -0.42200615   -0.41096119
5.00   2.65   2.65   -0.43714488   -0.42481328   -0.43452626   -0.42959143   -0.42104747   -0.41033441


==> anc/Data/Supplementary/Data_FigS5_b/Rb3_ScanVicinityOfQuartet1A2State_Quartets_C2vSymmetry_R1Scan_R2eqR3eq265.txt <==
##########
## R1-scan with R2=R3=2.65 ANG fixed in the vicinity of the 1^4A_2 global
## minimum. Here it has been found that the 3^2A_1 state comes energetically
## closest to the 1^4A_2 minimum. Calculated are moreover only quartet states
## which are expected to be in close proximity to this minimum. Calculations
## have been performed using MRCI(lcECP+CPP)/UET15 (see Paper+SI for more details) level of theory and
## C2v symmetry.
## Given are total energies while plotted are interaction energies relative to
## the Rb+Rb+Rb asymptote reading -0.460381675062 H
##########
#R1[ANG] #R2[ANG] #R3[ANG] #1^4A1[H] #2^4A1[H]     #2^4B1[H]     #3^4B1[H]     #1^4B2[H]     #1^4A2[H]
0.500   2.65   2.65   -0.38419489   -0.36844007   -0.39498969   -0.37010222   -0.39305021   -0.41075919
0.600   2.65   2.65   -0.38964905   -0.37457776   -0.40160911   -0.37543827   -0.39947768   -0.41701319
0.700   2.65   2.65   -0.39473553   -0.38021863   -0.40764096   -0.38041998   -0.40503269   -0.42256149
0.800   2.65   2.65   -0.39942007   -0.38543395   -0.41304025   -0.38526833   -0.40983711   -0.42741245
0.900   2.65   2.65   -0.40368922   -0.39024765   -0.41777266   -0.39021229   -0.41401307   -0.43158208
1.000   2.65   2.65   -0.40754174   -0.39467292   -0.42182408   -0.39514985   -0.41764883   -0.43509495
1.100   2.65   2.65   -0.41098185   -0.39871766   -0.42520187   -0.39979521   -0.42081344   -0.43798444
1.200   2.65   2.65   -0.41401711   -0.40238664   -0.42793322   -0.40399350   -0.42356095   -0.44029072
1.300   2.65   2.65   -0.41665802   -0.40568499   -0.43006107   -0.40770060   -0.42593483   -0.44205894
1.400   2.65   2.65   -0.41891870   -0.40862292   -0.43163861   -0.41092339   -0.42797129   -0.44333707
1.500   2.65   2.65   -0.42081745   -0.41121857   -0.43272403   -0.41369067   -0.42970171   -0.44417397
1.518   2.65   2.65   -0.42112246   -0.41165132   -0.43287172   -0.41414325   -0.42998290   -0.44428149
1.600   2.65   2.65   -0.42237682   -0.41349773   -0.43337632   -0.41604015   -0.43115429   -0.44461773
1.700   2.65   2.65   -0.42362318   -0.41549145   -0.43365240   -0.41801203   -0.43235512   -0.44471463
1.800   2.65   2.65   -0.42458578   -0.41723313   -0.43360558   -0.41964579   -0.43332866   -0.44450831
1.900   2.65   2.65   -0.42529579   -0.41875594   -0.43328487   -0.42097839   -0.43409800   -0.44403934
2.000   2.65   2.65   -0.42578535   -0.42009092   -0.43273498   -0.42204356   -0.43468495   -0.44334495
2.100   2.65   2.65   -0.42608687   -0.42126537   -0.43199668   -0.42287190   -0.43510958   -0.44245864
2.200   2.65   2.65   -0.42623281   -0.42230055   -0.43110656   -0.42349509   -0.43538706   -0.44140107
2.300   2.65   2.65   -0.42625584   -0.42321749   -0.43010039   -0.42391969   -0.43555063   -0.44022034
2.400   2.65   2.65   -0.42619211   -0.42401959   -0.42901325   -0.42417112   -0.43560903   -0.43893395
2.500   2.65   2.65   -0.42609618   -0.42468969   -0.42788302   -0.42425688   -0.43558010   -0.43756253
2.600   2.65   2.65   -0.42610295   -0.42512057   -0.42675648   -0.42417726   -0.43546957   -0.43612560
2.700   2.65   2.65   -0.42639635   -0.42515348   -0.42570955   -0.42389912   -0.43529169   -0.43464029
2.800   2.65   2.65   -0.42683129   -0.42495583   -0.42486769   -0.42333601   -0.43506213   -0.43312617
2.850   2.65   2.65   -0.42705103   -0.42482610   -0.42454164   -0.42293945   -0.43493139   -0.43235856
3.000   2.65   2.65   -0.42765933   -0.42439503   -0.42374503   -0.42154442   -0.43448907   -0.43004315
3.100   2.65   2.65   -0.42801128   -0.42409679   -0.42323067   -0.42061345   -0.43416322   -0.42850315
3.200   2.65   2.65   -0.42831933   -0.42380032   -0.42268449   -0.41974946   -0.43382145   -0.42697786
3.300   2.65   2.65   -0.42858544   -0.42350983   -0.42209946   -0.41896669   -0.43347027   -0.42547629
3.400   2.65   2.65   -0.42881237   -0.42322766   -0.42147654   -0.41826229   -0.43311526   -0.42400664
3.500   2.65   2.65   -0.42900311   -0.42295507   -0.42081947   -0.41762523   -0.43276120   -0.42257633
3.600   2.65   2.65   -0.42916073   -0.42269275   -0.42013310   -0.41704220   -0.43241202   -0.42119214
3.700   2.65   2.65   -0.42928823   -0.42244101   -0.41942261   -0.41650077   -0.43207095   -0.41986023
3.800   2.65   2.65   -0.42938850   -0.42219997   -0.41869332   -0.41599068   -0.43174055   -0.41858610
3.900   2.65   2.65   -0.42946428   -0.42196968   -0.41795063   -0.41550393   -0.43142277   -0.41737460
4.000   2.65   2.65   -0.42951814   -0.42175005   -0.41720009   -0.41503426   -0.43111902   -0.41622983
4.100   2.65   2.65   -0.42955247   -0.42154096   -0.41644768   -0.41457638   -0.43083025   -0.41515498
4.200   2.65   2.65   -0.42956948   -0.42134223   -0.41570042   -0.41412488   -0.43055703   -0.41415226
4.300   2.65   2.65   -0.42957123   -0.42115364   -0.41496771   -0.41367265   -0.43029959   -0.41322280
4.400   2.65   2.65   -0.42955961   -0.42097495   -0.41426422   -0.41320810   -0.43005791   -0.41236666
4.500   2.65   2.65   -0.42953660   -0.42080576   -0.41361284   -0.41271201   -0.42983191   -0.41158263
4.600   2.65   2.65   -0.42950336   -0.42064583   -0.41303681   -0.41215957   -0.42962106   -0.41086711
4.700   2.65   2.65   -0.42946136   -0.42049489   -0.41254170   -0.41154981   -0.42942469   -0.41021726
4.800   2.65   2.65   -0.42941196   -0.42035255   -0.41210669   -0.41090655   -0.42924219   -0.40962896
4.900   2.65   2.65   -0.42935635   -0.42021843   -0.41170981   -0.41025431   -0.42907286   -0.40909755
5.000   2.65   2.65   -0.42929563   -0.42009215   -0.41133817   -0.40960830   -0.42891599   -0.40861813


==> anc/Data/Supplementary/Data_FigS6_a/README <==
To reproduce Fig. S6 (a) as it is shown in the supplementary material
(i.e. including the two insets) all files in this directory are needed. The
"main" PEC curves representing the Dinftyh-Scan of the doublet states are in
those files without prefix "Inset". The filenames are self-explaining. How to
handle the files is described via comments in the corresponding files.
--> Since the states 4^2A1 and 5^2A1 where hard to converge the have been
    recalculated separatly which is why there are additional files for those
    states specifically.


The filenames corresponding to the two insets of Fig. S6 (a) are
self-explaining. The bending coordinate against which the insets are plotted
is defined in Eq. (S8) of the supplementary material.


==> anc/Data/Supplementary/Data_FigS6_a/Rb3_RennerTellerScan_Doublets_C2vSymmetry_1A2_Inset_top_right.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the doublet 1^2A2 state. Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[ANG] #1^2A2[H]
4.00   -0.42283078
3.75   -0.42489402
3.50   -0.42692193
3.25   -0.42886396
3.00   -0.43067247
2.75   -0.43230595
2.50   -0.43373207
2.25   -0.43493049
2.00   -0.43589301
1.75   -0.43662699
1.50   -0.43715236
1.25   -0.43749988
1.00   -0.43770733
0.75   -0.43781496
0.50   -0.43786053
0.40   -0.43786858
0.30   -0.43787324
0.20   -0.43787570
0.10   -0.43787683
0.00   -0.43787715


==> anc/Data/Supplementary/Data_FigS6_a/Rb3_RennerTellerScan_Doublets_C2vSymmetry_1B2_Inset_bottom_right.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the doublet 1^2B2 state. Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[ANG] #1^2B2[H]
4.00   -0.43060357
3.75   -0.43306433
3.50   -0.43542343
3.25   -0.43762623
3.00   -0.43962228
2.75   -0.44136870
2.50   -0.44283374
2.25   -0.44400037
2.00   -0.44486715
1.75   -0.44545167
1.50   -0.44578794
1.25   -0.44592418
1.00   -0.44591816
0.75   -0.44583106
0.50   -0.44572051
0.40   -0.44568079
0.30   -0.44564740
0.20   -0.44562221
0.10   -0.44560656
0.00   -0.44560126


==> anc/Data/Supplementary/Data_FigS6_a/Rb3_RennerTellerScan_Doublets_C2vSymmetry_2A1-3A1_Inset_bottom_right.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the doublet 2^2A1 and 3^2A_1
## states. Calculations have 
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[ANG] #2^2A1[H]   #3^2A1[H]
4.00   -0.44084478   -0.42964938
3.75   -0.44303820   -0.43156844
3.50   -0.44501402   -0.43348301
3.25   -0.44671470   -0.43533627
3.00   -0.44809109   -0.43706671
2.75   -0.44910783   -0.43861699
2.50   -0.44974829   -0.43994055
2.25   -0.45001888   -0.44100913
2.00   -0.44994660   -0.44180424
1.75   -0.44958275   -0.44233608
1.50   -0.44899601   -0.44263244
1.25   -0.44826819   -0.44273916
1.00   -0.44748855   -0.44271501
0.75   -0.44674827   -0.44262316
0.50   -0.44613539   -0.44252023
0.40   -0.44594405   -0.44248560
0.30   -0.44579020   -0.44245740
0.20   -0.44567749   -0.44243669
0.10   -0.44560869   -0.44242407
0.00   -0.44558557   -0.44241984


==> anc/Data/Supplementary/Data_FigS6_a/Rb3_RennerTellerScan_Doublets_C2vSymmetry_2B1-3B1_Inset_top_right.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the doublet 2^2B1 and 3^2B1
## states. Calculations have 
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[ANG] #2^2B1[H]  #3^2B1[H]
4.00   -0.43450188   -0.42328032
3.75   -0.43599517   -0.42409383
3.50   -0.43729697   -0.42482133
3.25   -0.43837677   -0.42547670
3.00   -0.43921116   -0.42615351
2.75   -0.43978705   -0.42703458
2.50   -0.44010492   -0.42802117
2.25   -0.44017878   -0.42893885
2.00   -0.44005002   -0.42969030
1.75   -0.43976669   -0.43023412
1.50   -0.43939061   -0.43055941
1.25   -0.43898507   -0.43068307
1.00   -0.43860395   -0.43064792
0.75   -0.43828462   -0.43051645
0.50   -0.43804808   -0.43035847
0.40   -0.43797904   -0.43030231
0.30   -0.43792512   -0.43025521
0.20   -0.43788652   -0.43021973
0.10   -0.43786333   -0.43019769
0.00   -0.43785559   -0.43019022


==> anc/Data/Supplementary/Data_FigS6_a/rb3_linear_C2vSymmetry_systematic-basis_doublets_4A1State.txt <==
#######################
## Dinftyh scan of doublet state 5^2A_1 by varying R23 (in Bohr). Calculations
## have 
## been performed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI
## for details) applying C2v symmetry.
##  --> Since the states 4^2A1 and 5^2A1 where hard to converge the have been
##    	recalculated separatly which is why there are additional files for those
##    	states specifically.
## Listed are total energies while interaction energies have been plotted
## relative to the Rb+Rb+Rb asymptote = -0.460381675062 H.
#######################
#R23[a0] #4^2A1[H]
12.0	-0.381654994649
12.5	-0.390144904401
13.0	-0.397012621521
13.5	-0.402480549728
14.0	-0.406778535411
14.5	-0.410125808711
15.0	-0.412731642063
#15.5	-0.411806133064
#16.0	-0.413558826311
16.5	-0.418165288553
17.0	-0.419629964989
17.5	-0.420828196044
18.0	-0.421739389702
18.5	-0.422372378305
19.0	-0.422751775022
19.5	-0.422904317714
20.0	-0.422869182153
20.5	-0.422669213254
21.0	-0.422328984164
21.5	-0.42186984502
22.0	-0.421310260811
22.5	-0.420666336639
23.0	-0.419952239555
23.5	-0.419180647968
24.0	-0.418363029367
24.5	-0.417509878981
25.0	-0.416630865182
25.5	-0.415734925064
26.0	-0.41483038304
26.5	-0.41392495066
27.0	-0.413025831788
27.5	-0.412139757975
28.0	-0.411273040205
28.5	-0.410431627396
29.0	-0.409621120764
29.5	-0.408846808661
30.0	-0.408113713365


==> anc/Data/Supplementary/Data_FigS6_a/rb3_linear_C2vSymmetry_systematic-basis_doublets_5A1State.txt <==
#######################
## Dinftyh scan of doublet state 5^2A_1 by varying R23 (in Bohr). Calculations
## have 
## been performed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI
## for details) applying C2v symmetry.
##  --> Since the states 4^2A1 and 5^2A1 where hard to converge the have been
##    	recalculated separatly which is why there are additional files for those
##    	states specifically.
## Listed are total energies while interaction energies have been plotted
## relative to the Rb+Rb+Rb asymptote = -0.460381675062 H.
#######################
#R23[a0] #5^2A1
12.0	-0.37849809712
12.5	-0.386160901957
13.0	-0.392730367478
13.5	-0.398242460222
14.0	-0.40279551584
14.5	-0.40650512398
15.0	-0.409478586586
#15.5	-0.406977660734
#16.0	-0.409395163533
16.5	-0.414803852519
17.0	-0.415605028168
17.5	-0.416025062988
18.0	-0.416125084121
18.5	-0.415963555666
19.0	-0.415595324468
19.5	-0.415066489854
20.0	-0.414429429965
20.5	-0.413717977712
21.0	-0.412965377157
21.5	-0.412198837264
22.0	-0.411439810225
22.5	-0.410704369152
23.0	-0.410003789211
23.5	-0.409345243251
24.0	-0.408732562665
24.5	-0.40816700294
25.0	-0.407647948631
25.5	-0.407173507424
26.0	-0.406741043241
26.5	-0.406347517379
27.0	-0.405989778012
27.5	-0.40566473782
28.0	-0.405369483896
28.5	-0.405101322319
29.0	-0.404857819948
29.5	-0.404636762882
30.0	-0.4044361688


==> anc/Data/Supplementary/Data_FigS6_a/rb3_linear_C2vSymmetry_systematic-basis_doublets_complete.txt <==
###############
## Dinftyh scan of doublet states by varying R23 (in Bohr). Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI
## for details) applying C2v symmetry.
## Listed are total energies while interaction energies have been plotted
## relative to the Rb+Rb+Rb asymptote = -0.460381675062 H.
###############
#R23[a0] #1^2A_1[H]	 #2^2A_1[H]      #3^2A_1[H]      #4^2A_1[H]	 #5^2A_1[H]	 #1^2B_1[H]	 #2^2B_1[H]	 #3^2B_1[H]	 #4^2B_1[H]	#1^2B_2[H]	#2^2B_2[H]	 #1^2A_2[H]
12.0	 -0.425000954394 -0.421803045914 -0.398440099444 -0.381654994649 -0.378498097120 -0.452980797172 -0.409549747376 -0.383639335835 -0.371453970984 -0.421803065734 -0.378498091372 -0.409549736285
12.5	 -0.433767254868 -0.428385961868 -0.407625983013 -0.390144904401 -0.386160901957 -0.460836716321 -0.416440134688 -0.392191242253 -0.381097384920 -0.428385965776 -0.386160900323 -0.416440120123
13.0	 -0.441418646207 -0.433722021131 -0.415780518279 -0.397012621521 -0.392730367478 -0.467420555174 -0.422250757998 -0.399767950737 -0.389833789553 -0.433722020438 -0.392730363276 -0.422250759334
13.5	 -0.447954811245 -0.437896332841 -0.422812706940 -0.402480549728 -0.398242460222 -0.472768491763 -0.426995215844 -0.406412018230 -0.397532347763 -0.437896332980 -0.398242456343 -0.426995217289
14.0	 -0.453428572318 -0.441026619199 -0.428721524950 -0.406778535411 -0.402795515840 -0.476969622411 -0.430740079746 -0.412199109780 -0.404126491652 -0.441026618734 -0.402795504437 -0.430740079409
14.5	 -0.457921085702 -0.443240694842 -0.433566543867 -0.410125808711 -0.406505123980 -0.480139327247 -0.433577858809 -0.417203421892 -0.409615438488 -0.443240694663 -0.406505127462 -0.433577863870
15.0	 -0.461526968920 -0.444663705610 -0.437441866155 -0.412731642063 -0.409478586586 -0.482402928588 -0.435610223213 -0.421481346405 -0.414062957862 -0.444663705584 -0.409478580956 -0.435610226625
15.5	 -0.464346527827 -0.445401098662 -0.440465572288 -0.411806133064 -0.406977660734 -0.483888118024 -0.436935617964 -0.425069222803 -0.417584291031 -0.445401098582 -0.411806129003 -0.436935624957
16.0	 -0.466476718899 -0.445582534793 -0.442720021334 -0.413558826311 -0.409395163533 -0.484706002835 -0.437660601778 -0.427993092057 -0.420272260164 -0.445582535334 -0.413558821968 -0.437660601913
16.5	 -0.468015001633 -0.445287497065 -0.444322601228 -0.418165288553 -0.414803852519 -0.484970163837 -0.437868043982 -0.430307370808 -0.422269446680 -0.445287496563 -0.414803858954 -0.437868045429
17.0	 -0.469052850285 -0.445366506226 -0.444597478421 -0.419629964989 -0.415605028168 -0.484779579808 -0.437638647129 -0.432064995214 -0.423690155581 -0.444597478524 -0.415605035353 -0.437638650274
17.5	 -0.469675336061 -0.445933642557 -0.443583623318 -0.420828196044 -0.416025062988 -0.484222530376 -0.437044936752 -0.433324606760 -0.424635110749 -0.443583622439 -0.416025057999 -0.437044931945
18.0	 -0.469960223940 -0.446095079052 -0.442308015837 -0.421739389702 -0.416125084121 -0.483377065860 -0.436151665782 -0.434146338412 -0.425192063725 -0.442308020493 -0.416125075787 -0.436151659456
18.5	 -0.469977402481 -0.445912158267 -0.440824908163 -0.422372378305 -0.415963555666 -0.482311748832 -0.435016567614 -0.434588537210 -0.425437116938 -0.440824907150 -0.415963556112 -0.435016559627
19.0	 -0.469788447096 -0.445437498210 -0.439181547139 -0.422751775022 -0.415595324468 -0.481086419729 -0.434705959222 -0.433690823187 -0.425437022774 -0.439181545842 -0.415595323988 -0.433690812922
19.5	 -0.469449119024 -0.444719862846 -0.437422244726 -0.422904317714 -0.415066489854 -0.479753703777 -0.434546511127 -0.432221040945 -0.425217198673 -0.437422241906 -0.415066487281 -0.432221040989
20.0	 -0.469001067907 -0.443795987724 -0.435579204726 -0.422869182153 -0.414429429965 -0.478357222037 -0.434158694816 -0.430646456881 -0.424878827003 -0.435579202242 -0.414429425869 -0.430646455449
20.5	 -0.468483887075 -0.442702995074 -0.433686566964 -0.422669213254 -0.413717977712 -0.476935417622 -0.433579115740 -0.429003218849 -0.424423128259 -0.433686567308 -0.413717982059 -0.429003217049
21.0	 -0.467928069866 -0.441472445457 -0.431772311354 -0.422328984164 -0.412965377157 -0.475520148951 -0.432842923910 -0.427322965427 -0.423877393231 -0.431772310723 -0.412965379517 -0.427322963285
21.5	 -0.467357558959 -0.440132593463 -0.429860825958 -0.421869845020 -0.412198837264 -0.474137545212 -0.431980871551 -0.425633496573 -0.423261128892 -0.429860824346 -0.412198839902 -0.425633493842
22.0	 -0.466790525913 -0.438708794807 -0.427973268117 -0.421310260811 -0.411439810225 -0.472808351907 -0.431019811695 -0.423959110368 -0.422587680518 -0.427973267249 -0.411439811194 -0.423959106443
22.5	 -0.466240200684 -0.437223795674 -0.426127857847 -0.420666336639 -0.410704369152 -0.471548377824 -0.429983253834 -0.422320844810 -0.421866032041 -0.426127856530 -0.410704367748 -0.422320840800
23.0	 -0.465715697875 -0.435697936715 -0.424340093854 -0.419952239555 -0.410003789211 -0.470368881910 -0.428891798615 -0.421102452907 -0.420736658105 -0.424340091925 -0.410003788353 -0.420736649435
23.5	 -0.465222840281 -0.434149309839 -0.422622927540 -0.419180647968 -0.409345243251 -0.469277034005 -0.427763529429 -0.420301773225 -0.419221512280 -0.422622925709 -0.409345242175 -0.419221512451
24.0	 -0.464764837590 -0.432593861825 -0.420986886772 -0.418363029367 -0.408732562665 -0.468276417030 -0.426614268508 -0.419468489398 -0.417787460402 -0.420986885655 -0.408732561876 -0.417787461008
24.5	 -0.464342948706 -0.431045504630 -0.419440182169 -0.417509878981 -0.408167002940 -0.467367571560 -0.425457817954 -0.418607318421 -0.416443661276 -0.419440186324 -0.408167006796 -0.416443661898
25.0	 -0.463957010596 -0.429516217343 -0.417988784462 -0.416630865182 -0.407647948631 -0.466548573982 -0.424306110218 -0.417723614584 -0.415196422428 -0.417988779200 -0.407647948298 -0.415196413892
25.5	 -0.463605869602 -0.428016168466 -0.416636473254 -0.415734925064 -0.407173507424 -0.465815602614 -0.423169320166 -0.416823444786 -0.414049271734 -0.416636478369 -0.407173510206 -0.414049262802
26.0	 -0.463287731742 -0.426553841149 -0.415385052968 -0.414830383040 -0.406741043241 -0.465163487672 -0.422055965444 -0.415913571932 -0.413003097099 -0.415385048883 -0.406741045745 -0.413003084798
26.5	 -0.463000418611 -0.425136173982 -0.414234345843 -0.413924950660 -0.406347517379 -0.464586193804 -0.420973014705 -0.415001228661 -0.412056349419 -0.414234339372 -0.406347513764 -0.412056338657
27.0	 -0.462741567715 -0.423768708151 -0.413182493520 -0.413025831788 -0.405989778012 -0.464077238545 -0.419925974768 -0.414093954067 -0.411205364694 -0.413182487530 -0.405989774448 -0.411205353868
27.5	 -0.462508767086 -0.422455721829 -0.412226132263 -0.412139757975 -0.405664737820 -0.463630012001 -0.418919058952 -0.413199289135 -0.410444714886 -0.412226126766 -0.405664735708 -0.410444711027
28.0	 -0.462299652085 -0.421200387665 -0.411360667801 -0.411273040205 -0.405369483896 -0.463238059079 -0.417955321619 -0.412324529387 -0.409767685465 -0.411360661884 -0.405369480911 -0.409767680769
28.5	 -0.462111963271 -0.420004862040 -0.410580565844 -0.410431627396 -0.405101322319 -0.462895203962 -0.417036816552 -0.411476486563 -0.409166698101 -0.410580558301 -0.405101323213 -0.409166692687
29.0	 -0.461943577660 -0.418870486437 -0.409879639348 -0.409621120764 -0.404857819948 -0.462595703627 -0.416164757466 -0.410661274019 -0.408633795373 -0.409879633730 -0.404857820350 -0.408633795432
29.5	 -0.461792550144 -0.417797803792 -0.409251343487 -0.408846808661 -0.404636762882 -0.462334291228 -0.415339613867 -0.409884151996 -0.408161071480 -0.409251346862 -0.404636766562 -0.408161070650
30.0	 -0.461657083118 -0.416786738732 -0.408689041834 -0.408113713365 -0.404436168800 -0.462106209409 -0.414561279884 -0.409149400134 -0.407740968535 -0.408689045430 -0.404436172544 -0.407740959031


==> anc/Data/Supplementary/Data_FigS6_b/README <==
To reproduce Fig. S6 (b) as it is shown in the supplementary material
(i.e. including the two insets) all files in this directory are needed. The
"main" PEC curves representing the Dinftyh-Scan of the quartet states are in
those files without prefix "Inset". The filenames are self-explaining. How to
handle the files is described via comments in the corresponding files.
--> The second "main" file does not contain the 3^4B_2 due to convergence
    problems.


The filenames corresponding to the two insets of Fig. S6 (b) are
self-explaining. The bending coordinate against which the insets are plotted
is defined in Eq. (S8) of the supplementary material.


==> anc/Data/Supplementary/Data_FigS6_b/Rb3_RennerTellerScan_Quartets_C2vSymmetry_1A1-2A1_Inset_top_right.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the quartet 1^4A1 and 2^4A_1
## states. Calculations have 
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[ANG] #1^4A1[H]  #2^4A1[H]
4.00   -0.42395166   -0.41202549
3.75   -0.42521251   -0.41274038
3.50   -0.42634749   -0.41358355
3.25   -0.42732163   -0.41456442
3.00   -0.42810578   -0.41566905
2.75   -0.42867965   -0.41685640
2.50   -0.42903520   -0.41806762
2.25   -0.42917800   -0.41923874
2.00   -0.42913087   -0.42031238
1.75   -0.42893390   -0.42124600
1.50   -0.42864293   -0.42200494
1.25   -0.42832488   -0.42256672
1.00   -0.42804441   -0.42292535
0.75   -0.42784364   -0.42310235
0.50   -0.42772812   -0.42315187
0.40   -0.42770123   -0.42315183
0.30   -0.42768261   -0.42314701
0.20   -0.42767059   -0.42314096
0.10   -0.42766381   -0.42313648
0.00   -0.42766101   -0.42313527


==> anc/Data/Supplementary/Data_FigS6_b/Rb3_RennerTellerScan_Quartets_C2vSymmetry_1B2_Inset_top_right.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the quartet 1^4B2 state. Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[ANG] #1^4B2[H]
4.00   -0.41380207
3.75   -0.41517357
3.50   -0.41662922
3.25   -0.41812630
3.00   -0.41961470
2.75   -0.42104436
2.50   -0.42237167
2.25   -0.42356098
2.00   -0.42459012
1.75   -0.42544950
1.50   -0.42614024
1.25   -0.42667363
1.00   -0.42706771
0.75   -0.42734381
0.50   -0.42752302
0.40   -0.42757169
0.30   -0.42760863
0.20   -0.42763466
0.10   -0.42765069
0.00   -0.42765551


==> anc/Data/Supplementary/Data_FigS6_b/rb3_RennerTellerScan_Quartets_C2vSymmetry_1A2_Inset_bottom_right.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the quartet 1^4A2 state. Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[ANG] #1^4A2[H]
4.00   -0.42690059
3.75   -0.42914554
3.50   -0.43131799
3.25   -0.43336888
3.00   -0.43525259
2.75   -0.43693087
2.50   -0.43837258
2.25   -0.43955902
2.00   -0.44048481
1.75   -0.44116007
1.50   -0.44160955
1.25   -0.44187049
1.00   -0.44198880
0.75   -0.44201379
0.50   -0.44199222
0.40   -0.44197954
0.30   -0.44196761
0.20   -0.44195793
0.10   -0.44195163
0.00   -0.44194942


==> anc/Data/Supplementary/Data_FigS6_b/rb3_RennerTellerScan_Quartets_C2vSymmetry_2B1_Inset_bottom_right.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the quartet 2^4B1 state. Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[ANG] #2^4B1[H]
4.00   -0.42605819
3.75   -0.42829107
3.50   -0.43049797
3.25   -0.43261769
3.00   -0.43459339
2.75   -0.43637660
2.50   -0.43792731
2.25   -0.43921887
2.00   -0.44024129
1.75   -0.44099878
1.50   -0.44151293
1.25   -0.44182012
1.00   -0.44196768
0.75   -0.44200831
0.50   -0.44199333
0.40   -0.44198180
0.30   -0.44197054
0.20   -0.44196127
0.10   -0.44195525
0.00   -0.44195318


==> anc/Data/Supplementary/Data_FigS6_b/rb3_linear_C2vSymmetry_systematic-basis_quartets_1.txt <==
######################
## Dinftyh scan of quartet states by varying R23 (in Bohr). Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI
## for details) applying C2v symmetry.
## Listed are total energies while interaction energies have been plotted
## relative to the Rb+Rb+Rb asymptote = -0.460381675062 H.
######################
#R23[a0] #1^4A1[H]	#2^4A1[H]	#3^4A1[H]	#4^4A1[H]	#1^4B1[H]	#2^4B1[H]	#3^4B1[H]	#4^4B1[H]	#5^4B1[H]	#1^4B2[H]	#2^4B2[H]	#3^4B2[H]	#1^4A2[H]	#2^4A2[H]	#3^4A2[H]
12.0	 -0.392317529638 -0.358641715551 -0.356722177908 -0.340333948678 -0.408428859895 -0.398810189681 -0.368938478267 -0.355671367777 -0.352185636383 -0.392315755203 -0.373331970354 -0.358641289375 -0.408430020502 -0.355636035079 -0.350753495385
12.5	 -0.399484136488 -0.367405400573 -0.366635654725 -0.347263080434 -0.416116959845 -0.408552139971 -0.374307078039 -0.361445084022 -0.359575027204 -0.399484130785 -0.378723810971 -0.366635651850 -0.416116960455 -0.361445804406 -0.359575021474
13.0	 -0.405801554013 -0.377252695614 -0.373721306832 -0.356575734506 -0.422663732640 -0.417343938821 -0.382588523082 -0.367574449170 -0.366457354796 -0.405801553475 -0.382972621626 -0.373721299460 -0.422663732761 -0.367574445202 -0.366457284690
13.5	 -0.411228489250 -0.386173157685 -0.379830129030 -0.364664425442 -0.428103042610 -0.425129373826 -0.389542620665 -0.374635489574 -0.370614196733 -0.411228488849 -0.386178887885 -0.379830131351 -0.428103042141 -0.374635497334 -0.370402406727
14.0	 -0.415772520748 -0.394101090681 -0.384965658647 -0.371557195804 -0.432497384815 -0.431914569353 -0.395264502994 -0.380724786600 -0.373927438338 -0.415772520686 -0.388461539880 -0.384965653108 -0.432497385124 -0.380724792494 -0.373755861670
14.5	 -0.419471780698 -0.401012204376 -0.389185124243 -0.377320161752 -0.437748193414 -0.435928076981 -0.399874689944 -0.385865854206 -0.376458993151 -0.419471780220 -0.389942432865 -0.389185114261 -0.435928075937 -0.385865849300 -0.376357106143
15.0	 -0.422383443190 -0.406922437708 -0.392573730683 -0.382041061375 -0.442703993253 -0.438486843281 -0.403494481396 -0.390115901697 -0.378307520142 -0.422383442918 -0.392573731465 -0.390738364007 -0.438486843462 -0.390115893389 -0.378407301629
15.5	 -0.424575832427 -0.411881257838 -0.395227223079 -0.385818691157 -0.446868150252 -0.440269653574 -0.406240600110 -0.393551477711 -0.376405003762 -0.424575832217 -0.395227222650 -0.390956659884 -0.440269653749 -0.393551474458 -0.379485504698
16.0	 -0.426122734167 -0.415961429983 -0.397241622310 -0.388755653354 -0.450330790172 -0.441372127016 -0.408223732200 -0.396258718909 -0.380392221115 -0.426122733871 -0.397241624213 -0.390693434946 -0.441372127043 -0.396258719212 -0.380306310451
16.5	 -0.427097129681 -0.419248194149 -0.398711674746 -0.390953663821 -0.453180554729 -0.441886146011 -0.409545239102 -0.398328022020 -0.381236931707 -0.427097127810 -0.398711685571 -0.390026918664 -0.441886145290 -0.398328020049 -0.378761789432
17.0	 -0.427577021033 -0.421832707247 -0.399712720767 -0.392509066577 -0.455500880591 -0.441898370594 -0.410307803738 -0.399844778363 -0.382965408163 -0.427577020286 -0.399712732883 -0.389043525076 -0.441898371843 -0.399844777574 -0.382697384727
17.5	 -0.427630590918 -0.423803363167 -0.400323594545 -0.393512594450 -0.457368868708 -0.441487862107 -0.410598682814 -0.400893580559 -0.384458145778 -0.427630589862 -0.400323598331 -0.387800027680 -0.441487862341 -0.400893578700 -0.384399878230
18.0	 -0.427321837283 -0.425245351030 -0.400612685999 -0.394043735597 -0.458853925841 -0.440725535672 -0.410496614858 -0.401553338000 -0.389602475621 -0.427322442390 -0.400612948001 -0.386344520921 -0.440725806786 -0.401552499266 -0.387788904934
18.5	 -0.426716187481 -0.426233886422 -0.400633119644 -0.394188344231 -0.460017720730 -0.439678001671 -0.410093418723 -0.401897023676 -0.392011812673 -0.426716118511 -0.400633483068 -0.384736223264 -0.439678283565 -0.401895616123 -0.387544687863
19.0	 -0.426839718754 -0.425866538233 -0.400435974609 -0.394013709532 -0.460914224497 -0.438401703283 -0.409461857158 -0.401992147611 -0.393380764946 -0.425865801634 -0.400436545667 -0.383009251037 -0.438401991261 -0.401990319194 -0.383595772045
19.5	 -0.427124938561 -0.424823239087 -0.400063020421 -0.393587769526 -0.461590311633 -0.436947494170 -0.408681624778 -0.401901529801 -0.394335561398 -0.424821990251 -0.400063840514 -0.381198227504 -0.436947759091 -0.401899559516 -0.390644372051
20.0	 -0.427144203711 -0.423631809327 -0.399549176014 -0.392978755456 -0.462086243606 -0.435360078475 -0.407837325200 -0.401682989360 -0.397182111672 -0.423630291277 -0.399550210581 -0.379332972307 -0.435360284926 -0.401681184556 -0.390403157076
20.5	 -0.426945234699 -0.422333312531 -0.398923351275 -0.392263514524 -0.462436291049 -0.433678567663 -0.407019435238 -0.401388726557 -0.395740984444 -0.422331732593 -0.398924435385 -0.377438937355 -0.433678692129 -0.401387321327 -0.390124182472
21.0	 -0.426569433330 -0.420964650858 -0.398209177009 -0.386939212711 -0.462669388493 -0.431937060343 -0.406315597732 -0.401063928588 -0.395790752966 -0.420963145396 -0.398210152127 -0.375537751470 -0.431937101949 -0.401062970685 -0.389788880282
21.5	 -0.426055196808 -0.419561030055 -0.397428091359 -0.387997516603 -0.462810475780 -0.430166657634 -0.405800676840 -0.400749917724 -0.395508053394 -0.419560281041 -0.397428586494 -0.373495283497 -0.430166681478 -0.400749466329 -0.389375450562
22.0	 -0.425427549260 -0.418146462662 -0.396589658457 -0.390701405154 -0.462878075791 -0.428389226965 -0.405453837820 -0.400462028595 -0.397198872341 -0.418146172292 -0.396590004977 -0.373210813601 -0.428389221801 -0.400461904042 -0.388853649233


==> anc/Data/Supplementary/Data_FigS6_b/rb3_linear_C2vSymmetry_systematic-basis_quartets_2.txt <==
######################
## Dinftyh scan of quartet states by varying R23 (in Bohr). Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory (see paper+SI
## for details) applying C2v symmetry.
## --> The file does not contain the 3^4B_2 state due to convergence
##     problems.
## Listed are total energies while interaction energies have been plotted
## relative to the Rb+Rb+Rb asymptote = -0.460381675062 H.
######################
#R23[a0] #1^4A1[H]	#2^4A1[H]	#3^4A1[H]	#4^4A1[H]	#1^4B1[H]	#2^4B1[H]	#3^4B1[H]	#4^4B1[H]	#5^4B1[H]	#1^4B2[H]	#2^4B2[H]	#1^4A2[H]	#2^4A2[H]	#3^4A2[H]
#22.0	 -0.425427635565 -0.418142139445 -0.396593257095 -0.389210825293 -0.462878006560 -0.428388960732 -0.405453739846 -0.397482656419 -0.388788583592 -0.418147273905 -0.396591430839 -0.428390464718 -0.400462686678 -0.388851711766
22.0	 -0.425427549260 -0.418146462662 -0.396589658457 -0.390701405154 -0.462878075791 -0.428389226965 -0.405453837820 -0.400462028595 -0.397198872341 -0.418146172292 -0.396590004977 -0.428389221801 -0.400461904042 -0.388853649233
22.5	 -0.424715980714 -0.416745867767 -0.395713294725 -0.391121453701 -0.462889675891 -0.426629222413 -0.405252483170 -0.396601129896 -0.388216530289 -0.416751206819 -0.395712065583 -0.426630753494 -0.400219389237 -0.388231609467
23.0	 -0.423942660569 -0.415390027649 -0.394801574799 -0.391710625823 -0.462858913500 -0.424905589496 -0.405144508410 -0.395664073699 -0.387515869298 -0.415395555842 -0.394801035403 -0.424907145369 -0.400026767683 -0.387522356869
23.5	 -0.423126627521 -0.414093476426 -0.393865228636 -0.392412619829 -0.462796706336 -0.423233833781 -0.405085577659 -0.394703788007 -0.386737428116 -0.414099022292 -0.393865398625 -0.423235397013 -0.399883192921 -0.386743750810
24.0	 -0.422283409494 -0.412870094550 -0.393127645067 -0.392909589599 -0.462712031013 -0.421625855299 -0.405046743489 -0.393738955602 -0.385904724934 -0.412875721226 -0.392909729369 -0.421627323480 -0.399782472256 -0.385915502971
24.5	 -0.421427199101 -0.411732687944 -0.393811241514 -0.391939781717 -0.462611609925 -0.420093932597 -0.405007554101 -0.392767245251 -0.384860991919 -0.411738491689 -0.391940341429 -0.420095435074 -0.399718610883 -0.385067719022
25.0	 -0.420568639642 -0.410687643891 -0.394446528297 -0.390959009115 -0.462501129016 -0.418644951083 -0.404961089532 -0.391795935755 -0.383121117646 -0.410693565123 -0.390959925128 -0.418646484278 -0.399684121392 -0.384220302860
25.5	 -0.419716768373 -0.409738331448 -0.395028080459 -0.389971009788 -0.462384901116 -0.417284481707 -0.404903450545 -0.390830024061 -0.380466833962 -0.409744296236 -0.389972159271 -0.417286028292 -0.399672765508 -0.383392457768
26.0	 -0.418878892552 -0.408884675660 -0.395555831154 -0.388979989753 -0.462266250682 -0.416015948377 -0.404833697179 -0.399649922181 -0.389874587642 -0.408890600426 -0.388981288720 -0.416017487327 -0.399679321388 -0.379459894950
26.5	 -0.418060815191 -0.408123687465 -0.396032190947 -0.387990819000 -0.462147712766 -0.414840770623 -0.404752539952 -0.388934543022 -0.369581131278 -0.408129495153 -0.387992184380 -0.414842296472 -0.399699586528 -0.376757573241
27.0	 -0.417267041791 -0.407450159869 -0.396460659641 -0.387008912796 -0.462031172817 -0.413758590862 -0.404661532673 -0.399688007394 -0.388014378709 -0.407455781133 -0.387010267910 -0.413760092392 -0.399730235222 -0.375981704231
27.5	 -0.416500956976 -0.406857389347 -0.396845169965 -0.386040134955 -0.461918015674 -0.412767480055 -0.404562608515 -0.391863315935 -0.387118080241 -0.406862769146 -0.386041410508 -0.412768947261 -0.399768667686 -0.374902518915
28.0	 -0.415764986987 -0.406337857705 -0.397189701987 -0.385090403396 -0.461809219668 -0.411864187195 -0.404457775405 -0.386249033521 -0.371749433857 -0.406342951607 -0.385091550344 -0.411865607353 -0.399812885058 -0.374327943321
28.5	 -0.415060740857 -0.405883792816 -0.397498131060 -0.384165495682 -0.461705445704 -0.411044408462 -0.404348966529 -0.397524200358 -0.385410055814 -0.405888569312 -0.384166389065 -0.411045775534 -0.399861328450 -0.373467003484
29.0	 -0.414389141727 -0.405487589975 -0.397774130973 -0.383270687344 -0.461607108088 -0.410303076527 -0.404237947835 -0.399889243445 -0.384603368845 -0.405492030045 -0.383271166757 -0.410304381863 -0.399912784467 -0.372596423369
29.5	 -0.413750541985 -0.405142094173 -0.398021130745 -0.382410664432 -0.461514429343 -0.409634613649 -0.404126277232 -0.399961887058 -0.383830635235 -0.405146191425 -0.382411028410 -0.409635848451 -0.399966317102 -0.371723086017


==> anc/Data/Supplementary/Data_FigS7_a.txt <==
###########################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the doublet states. Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
###########################
#rho[a0] #1^2A_1[H]	 #2^2A_1[H]      #3^2A_1[H]      #4^2A_1[H]	 #5^2A_1[H]	 #1^2B_1[H]	 #2^2B_1[H]	 #3^2B_1[H]	 #4^2B_1[H]	#1^2B_2[H]	#2^2B_2[H]	 #1^2A_2[H]
8.0	 -0.465664155946 -0.436811724658 -0.426490947911 -0.418220025219 -0.415946597420 -0.470774480622 -0.432977224525 -0.422448645127 -0.421013450165 -0.426380996539 -0.411542556958 -0.420925631784
7.5	 -0.466278688057 -0.439240261969 -0.428439967977 -0.419154883265 -0.417011657215 -0.472435958259 -0.434709159178 -0.423391065986 -0.421942826459 -0.428926620355 -0.412363906344 -0.423097735451
7.0	 -0.466904216543 -0.441512416054 -0.430439599990 -0.420025590288 -0.417861181518 -0.474172357868 -0.436260287616 -0.424237632371 -0.422850047141 -0.431439975651 -0.413192605104 -0.425279428048
6.5	 -0.467517882220 -0.443563725579 -0.432448620678 -0.420769801524 -0.418491508673 -0.475928878726 -0.437590069416 -0.424988639089 -0.423778572389 -0.433861239345 -0.413994552358 -0.427410896454
6.0	 -0.468092594633 -0.445334285142 -0.434409407612 -0.421342168671 -0.418906257291 -0.477644750275 -0.438663880826 -0.425671832182 -0.424732511259 -0.436132088944 -0.414731675238 -0.429432649927
5.75	 -0.468356116676 -0.446098161836 -0.435351893622 -0.421555927383 -0.419033087378 -0.478468195555 -0.439096544229 -0.426029730479 -0.425171468309 -0.437194189254 -0.415063861860 -0.430384945361
5.5	 -0.468598728968 -0.446774273655 -0.436258826501 -0.421719166296 -0.419106427776 -0.479258873384 -0.439456930998 -0.426445472795 -0.425525176697 -0.438199370087 -0.415365707761 -0.431289835292
5.25	 -0.468816775422 -0.447358905261 -0.437123185365 -0.421830989593 -0.419126906877 -0.480010078949 -0.439744207259 -0.426928192542 -0.425770268904 -0.439142436408 -0.415633132086 -0.432141884423
5.0	 -0.469006823790 -0.447849640235 -0.437938760988 -0.421891020676 -0.419095833486 -0.480715821740 -0.439958692861 -0.427447521260 -0.425921575811 -0.440019003460 -0.415862608688 -0.432936469355
4.75	 -0.469165822600 -0.448245484542 -0.438700385309 -0.421899372813 -0.419015312509 -0.481370968901 -0.440101947523 -0.427969957664 -0.425997424997 -0.440825592925 -0.416051266343 -0.433669870431
4.5	 -0.469291123555 -0.448547422781 -0.439405554940 -0.421857767961 -0.418893298454 -0.481971409988 -0.440174274386 -0.428474668890 -0.426002991373 -0.441559997683 -0.416196157943 -0.434339744933
4.25	 -0.469380842563 -0.448756449704 -0.440048414209 -0.421766746697 -0.418726248256 -0.482514057657 -0.440185228075 -0.428942543180 -0.425958079678 -0.442219983224 -0.416298965244 -0.434943532299
4.0	 -0.469434122868 -0.448876375235 -0.440628471510 -0.421628782356 -0.418519619570 -0.482997132333 -0.440138712303 -0.429363010605 -0.425858571257 -0.442805831915 -0.416357991251 -0.435481062508
3.75	 -0.469450833683 -0.448912122047 -0.441145717071 -0.421447806255 -0.418278815922 -0.483420026409 -0.440041548322 -0.429728965605 -0.425708331670 -0.443318433442 -0.416374363244 -0.435952928630
3.5	 -0.469431906978 -0.448869870058 -0.441601378477 -0.421228687439 -0.418009173439 -0.483783378575 -0.439901933165 -0.430035746323 -0.425511901611 -0.443759809227 -0.416350268839 -0.436360774219
3.25	 -0.469379373498 -0.448756952145 -0.441998017658 -0.420977378944 -0.417716241404 -0.484089028614 -0.439728971995 -0.430281049411 -0.425274751093 -0.444133070883 -0.416289025796 -0.436707276008
3.0	 -0.469296347311 -0.448581686115 -0.442339488598 -0.420700836381 -0.417405761457 -0.484339948403 -0.439532249098 -0.430464791225 -0.425003312867 -0.444442347359 -0.416194941716 -0.436996050992
2.75	 -0.469186985847 -0.448353179898 -0.442630833666 -0.420406815488 -0.416993840468 -0.484540121982 -0.439321371299 -0.430589056334 -0.424704991349 -0.444692664664 -0.416073237188 -0.437231572154
2.5	 -0.469056363912 -0.448081108599 -0.442878135914 -0.420103660653 -0.411450394435 -0.484694390268 -0.439105458795 -0.430658049650 -0.424388013408 -0.444889795878 -0.415929889889 -0.437418962662
2.25	 -0.468910309601 -0.447775513695 -0.443088307560 -0.419799912604 -0.411276181624 -0.484808267047 -0.438892719584 -0.430678022275 -0.424061290108 -0.445040079765 -0.415771449308 -0.437563858052
2.0	 -0.468755193767 -0.447446589217 -0.443268819547 -0.419504022512 -0.412161775053 -0.484887725697 -0.438690096209 -0.430657024427 -0.423734198851 -0.445150217555 -0.415604817085 -0.437672201340
1.75	 -0.468597693820 -0.447104504184 -0.443427362492 -0.419223973547 -0.410902104880 -0.484938968130 -0.438503116548 -0.430604527353 -0.423416299249 -0.445227050088 -0.415437033266 -0.437750038212
1.5	 -0.468444522517 -0.446759306575 -0.443571399073 -0.418967080186 -0.410749892410 -0.484968187957 -0.438335911021 -0.430530878275 -0.423117119177 -0.445277319024 -0.415275021886 -0.437803306123
1.25	 -0.468302165955 -0.446420962590 -0.443707563656 -0.418739614394 -0.410517520315 -0.484981332370 -0.438191383668 -0.430446653462 -0.422845797444 -0.445307460902 -0.415125340155 -0.437837629399
1.0	 -0.468176611927 -0.446099732016 -0.443840737941 -0.418546836153 -0.410692482876 -0.484983869411 -0.438071474402 -0.430361982667 -0.422610801945 -0.445323340954 -0.414993972449 -0.437858114557
0.75	 -0.468073129911 -0.445807305868 -0.443972401741 -0.418392908997 -0.410795162263 -0.484980575295 -0.437977374205 -0.430285935220 -0.422419624798 -0.445330067901 -0.414886110798 -0.437869211340
0.5	 -0.467996017988 -0.445559700212 -0.444097262303 -0.418280915808 -0.410756206392 -0.484975346843 -0.437909804119 -0.430226016453 -0.422278429104 -0.445331801653 -0.414805976366 -0.437874500379
0.25	 -0.467948456534 -0.445383099738 -0.444197012451 -0.418212916143 -0.410969821201 -0.484971049170 -0.437869143040 -0.430187793514 -0.422191802977 -0.445331600840 -0.414756633279 -0.437876610996
0.0	 -0.467932387385 -0.445316348735 -0.444237606684 -0.418190135465 -0.410977901370 -0.484969422705 -0.437855570535 -0.430174669834 -0.422162623182 -0.445331327243 -0.414739992788 -0.437877137574


==> anc/Data/Supplementary/Data_FigS7_b.txt <==
#######################
## Renner-Teller Scan along the bending coordinate rho defined in Eq. (S8) in
## the supplementary material for the quartet states. Calculations have
## been performed using MRCI(lcECP+CPP)/UET15 level of theory applying C2v
## symmetry.
## --> The 5^4B1 state is missing due to convergence problems
## Listed are total energies while plotted are interaction energies relative
## to the Rb+Rb+Rb asymptote with -0.460381675062 H.
#######################
#rho[a0] #1^4A1[H]	#2^4A1[H]	#3^4A1[H]	#4^4A1[H]	 #1^4B1[H]	#2^4B1[H]	#3^4B1[H]	#4^4B1[H]	 #1^4B2[H]	#2^4B2[H]	#3^4B2[H]	#1^4A2[H]	#2^4A2[H]	#3^4A2[H]
8.0	 -0.423454245292 -0.411986989042 -0.397683389029 -0.395188621988 -0.463098012486 -0.424005498386 -0.410255509796 -0.402362320338 -0.413383900886 -0.397667224084 -0.376724115685 -0.424783738764 -0.400512227260 -0.392066200433
7.5	 -0.424889114804 -0.412593197967 -0.398068177096 -0.396407120333 -0.463151067246 -0.426336771221 -0.411049165353 -0.402656031627 -0.414770911624 -0.399338679542 -0.377109435457 -0.427183799170 -0.401006418210 -0.392876212452
7.0	 -0.426196140429 -0.413311478128 -0.399623329505 -0.396417044425 -0.463129885601 -0.428699753676 -0.411739293154 -0.402702636597 -0.416279742378 -0.400749668441 -0.379827506464 -0.429551152113 -0.401587521663 -0.393560781004
6.5	 -0.427325378683 -0.414168677854 -0.401157681037 -0.396350597354 -0.463013211103 -0.431020911373 -0.412301104004 -0.402483600772 -0.417865190718 -0.401865738036 -0.379900039624 -0.431827131710 -0.402203644353 -0.394193891849
6.0	 -0.428232553988 -0.415172552734 -0.402364313030 -0.396415102226 -0.462780060002 -0.433228415840 -0.412709864372 -0.402008119634 -0.419465394986 -0.402673421393 -0.385311017746 -0.433954051148 -0.402787137181 -0.389342898562
5.75	 -0.428591801267 -0.415721800323 -0.402819515141 -0.396483955628 -0.462614004552 -0.434268835865 -0.412850642765 -0.401687335162 -0.420249856686 -0.402962596036 -0.383212089500 -0.434945023770 -0.403045728684 -0.390434440134
5.5	 -0.428884224654 -0.416293383390 -0.403174005198 -0.396562179438 -0.462412575859 -0.435257417917 -0.412947405988 -0.401324949022 -0.421013201005 -0.403178212725 -0.382361966434 -0.435880132200 -0.403272914912 -0.386339428671
5.25	 -0.429108113972 -0.416877611841 -0.403430143247 -0.396637760774 -0.462174426522 -0.436187594509 -0.412999477006 -0.400932333238 -0.421747652322 -0.403322478766 -0.386883410273 -0.436754125447 -0.403462246210 -0.391015563240
5.0	 -0.429263023966 -0.417463484543 -0.403592629455 -0.396699464244 -0.461898784526 -0.437053612172 -0.413007004921 -0.395957568214 -0.422446215889 -0.403398046781 -0.385863671456 -0.437562504775 -0.403608445275 -0.391610075145
4.0	 -0.429240426618 -0.419600446398 -0.403440166048 -0.396627057510 -0.460432164475 -0.439798498823 -0.412630939608 -0.402606235503 -0.424781486632 -0.403088893877 -0.388715022772 -0.440085658162 -0.403708248712 -0.389233946358
3.75	 -0.429101942112 -0.420035515595 -0.403240712164 -0.396510665648 -0.459985136171 -0.440296907418 -0.412455203709 -0.402746015456 -0.425236428121 -0.402883933420 -0.388776545464 -0.440534871118 -0.403612107996 -0.391327558465
3.5	 -0.428927602277 -0.420414832456 -0.402992546607 -0.396350873124 -0.459513534442 -0.440721078772 -0.412256870471 -0.402808754882 -0.425638065574 -0.402639318740 -0.386828049222 -0.440913991960 -0.403471912168 -0.385526679018
3.25	 -0.428728970146 -0.420732387943 -0.402703963821 -0.396148675921 -0.459022893407 -0.441073820354 -0.412041847877 -0.402799588727 -0.425987549829 -0.402361910755 -0.388873996936 -0.441226354389 -0.403292294527 -0.389026415784
3.0	 -0.428518579092 -0.420983575037 -0.402383546970 -0.395906501030 -0.458519683208 -0.441359195406 -0.411816127280 -0.402725378997 -0.426287009405 -0.402059102288 -0.389022833900 -0.441476372983 -0.403079027294 -0.388244138884
2.75	 -0.428309074174 -0.421165645225 -0.402040207573 -0.395628112313 -0.458011217990 -0.441582416824 -0.411585562623 -0.402594614388 -0.426539421646 -0.401738724258 -0.389289239993 -0.441669429719 -0.402838875513 -0.388590142272
2.5	 -0.428112033877 -0.421278437192 -0.401683154338 -0.395318365231 -0.457505520178 -0.441749696744 -0.411355713022 -0.402417275226 -0.426748454521 -0.401408919134 -0.389921111890 -0.441811718140 -0.402579383175 -0.382307195856
2.25	 -0.427936689187 -0.421325183142 -0.401321841039 -0.394983055996 -0.457011152049 -0.441868053928 -0.411131737540 -0.402204567783 -0.426918302838 -0.401078036910 -0.389456050588 -0.441910059275 -0.402308685502 -0.384169818831
2.0	 -0.427788882300 -0.421313055896 -0.400965799959 -0.394628744087 -0.456537005617 -0.441945081259 -0.410918349149 -0.401968442312 -0.427053498774 -0.400754407564 -0.388791170975 -0.441971675426 -0.402035241281 -0.388111753726
1.75	 -0.427670680148 -0.421253065198 -0.400624503035 -0.394262607351 -0.456092063716 -0.441988682468 -0.410719799673 -0.401721188148 -0.427158728287 -0.400446231290 -0.389755928689 -0.442003958811 -0.401767612788 -0.379802049130
1.5	 -0.427580809075 -0.421159155077 -0.400307106035 -0.393892177377 -0.455685140237 -0.442006786282 -0.410539879765 -0.401474983337 -0.427238642218 -0.400161270668 -0.383994966432 -0.442014213921 -0.401514232359 -0.382942611181
1.25	 -0.427515703823 -0.421046726226 -0.400022206160 -0.393525301057 -0.455324605387 -0.442007046809 -0.410381905969 -0.399271414184 -0.427297676098 -0.399906733143 -0.389501146852 -0.442009399552 -0.401283158450 -0.383754363637
1.0	 -0.427470737294 -0.420931023942 -0.399777602082 -0.393170107700 -0.455018111606 -0.441996539631 -0.410248736545 -0.398652328745 -0.427339881125 -0.399689070506 -0.389752481031 -0.441995883140 -0.401081898815 -0.383985959514
0.75	 -0.427441249305 -0.420825780676 -0.399580026187 -0.392835341168 -0.454772327708 -0.441981482895 -0.410142718072 -0.399843886865 -0.427368772154 -0.399513778865 -0.387763420518 -0.441979205987 -0.400917229044 -0.376804074808
0.5	 -0.427423240564 -0.420742277565 -0.399434974304 -0.392532296638 -0.454592704684 -0.441966972426 -0.410065639479 -0.400144996363 -0.427387201022 -0.399385276312 -0.389781706537 -0.441963886318 -0.400794882005 -0.383073999044
0.25	 -0.427413714295 -0.420688798311 -0.399346484758 -0.392283288812 -0.454483279564 -0.441956793756 -0.410018774859 -0.399215145248 -0.427397267436 -0.399306788437 -0.390248129321 -0.441953256998 -0.400719501020 -0.383058108840
0.0	 -0.427405568502 -0.420669927011 -0.399310762908 -0.392138814739 -0.454446024802 -0.441950848982 -0.410001853552 -0.400691436195 -0.427399288127 -0.399280713393 -0.389551228517 -0.441950910410 -0.400691444527 -0.384776039445

